Quantifying Side-Channel Leakage in Public Metrology Releases

Public scientific and metrology releases can leak the hidden settings that produced them. We formalize and quantify this risk as a profiled statistical side-channel audit: a release map exposes finite-band statistics of a power spectral density (PSD), a profiled observer trains labeled template spectra under an explicit budget, and a challenge release is drawn from one of two utility-equivalent recipes separated by a protected coordinate. Averaged PSD bins follow a gamma channel, replaced by a covariance-weighted log-spectrum channel when the bins are correlated; this yields exact Kullback-Leibler divergences, Chernoff exponents, protected-bit advantage bounds, and finite-training, finite-library, finite-compute, and model-mismatch corrections. Our headline result is a finite-band transport-leakage law: after amplitude and blur are eliminated, the protected acid-transport information obeys $I_{\lambda|\alpha,\beta}(K) = (64/1225)\, w \lambda^{6} K^{9} + O(w \lambda^{8} K^{11})$ for $K\lambda \ll 1$, a ninth-order exponent with a closed-form safe band. A step-by-step protocol turns a measured release into these numbers, and a fixed-seed reproducibility package regenerates every table and figure. We instantiate the audit on screened extreme-ultraviolet (EUV) roughness spectra as a model-conditioned case study, with deployment on measured releases the next step.

==> anc/README.md <==
# Ancillary package

Standalone reproduction material for *"Statistical Side-Channel Indistinguishability for EUV
Recipe Release from Roughness Spectra."* This directory is self-contained: it bundles the
`euv_audit` package and regenerates the core tables and figures without the rest of the
repository.

## Run

```bash
cd anc
python reproduce.py            # regenerate core tables + figures, then run verifications
python reproduce.py --quick    # faster, reduced Monte-Carlo
```

Individual pieces:

```bash
python scripts/reproduce_tables.py     # -> outputs/table3..7_*.csv
python scripts/reproduce_figures.py    # -> outputs/*.pdf
python scripts/verify_transport_knee.py    # K^9 law (slope ~ 9)
python scripts/verify_covariance_audit.py  # correlated bins reduce leakage
python scripts/verify_finite_training.py   # plug-in penalty shrinks with Q
```

## Contents

- `euv_audit/` — bundled Python package (added during packaging; falls back to `../src` in-repo).
- `scripts/` — standalone reproduce/verify scripts (no LaTeX, no dependence on the paper source).
- `data/` — `digitized_psd_points.csv` (**reconstructed**, not measured), `published_18nm_scale.csv`
  (**calibrated** public values), `synthetic_configurations.csv` (the synthetic audit grid).
- `outputs/` — regenerated CSV tables and validation CSVs/figures.
- `requirements.txt`, `manifest.json`, `checksums.sha256`.

## Provenance and scope

`data/digitized_psd_points.csv` is reconstructed from the manuscript's reported screened-model fit
(the original digitization was unavailable); it is **not** measured data. The published 18-nm
numbers are calibrated from public EUV metrology. Generated spectra are synthetic. The guarantees
are statistical-channel guarantees, not cryptographic hardness, and a single spectrum identifies
only the screened rate `mu = lambda^{-2}`.

Seed: `20260531` throughout.


==> anc/checksums.sha256 <==
001798912d5c258df7578bf562fad2f4f84aee651cd068161a214589884be03d  tables/table_coupling_diagnostics.tex
01ad00a3a0295760bdd99807f6011c8522cf8ccb850119f9307632ba353d3f30  anc/validation/run_all_validations.py
09f11539711a338be2a367cd1f7bd4983f8cac22491c8c81410338229d24b65e  anc/outputs/transport_knee_validation.csv
13458794a0f45293b32bb742fc71d62cbfbfa2e3ecb5a5fb8fd5dd546c04c460  anc/euv_audit/spectra.py
15e34d146e13f044189e295b58901337e89aadd06df563688141d1cf1dc59202  figures/data/release_converse.dat
164d972cb469d6ccc8b5811a8a2192205df064a170b2c4d4b079dfc1723f0284  anc/outputs/table5_rms_vs_psd.csv
1aaefc59727ff078d032ab9cec4ee224f98ba81d455f8cb7f51f5caf5280c78a  anc/outputs/measured_psd_fit.pdf
1c5d2d2d2f0d8d7b1b5b36d97960a83b9dc67c35ceae03812c9b63711daf57d0  anc/euv_audit/chernoff.py
1d5d1c14cc518a87d81d0917de42f0563686079f4073050857fdc7e677e2779e  anc/validation/_validation_common.py
237dfefd799fd4f29483b5fa38530d024171c83eac08d26615728a9553131bbe  anc/validation/configs/gamma_calibration.yaml
26541aa8ea010d8d50f561683a2ec0975468e05a0ab571c162d11745facc0e60  anc/outputs/table7_floor_mismatch.csv
268d38cfaea892e4728eeb91d163a52d6dbf8621459d05aae6e73cbab3822722  anc/euv_audit/fisher.py
28a95b97b1238a00f2e8ac0bb01f15ec885ed9549688fd7774ec7145d2043287  figures/data/release_frontier.dat
2976e2c7817e90bf6fb29e1687026cbe0e4b106b477b29666a61290c23c1c066  tables/table_finite_library.tex
2ad74079eaf4768456e89171be37d9859d595f1827427bab677a174f2c90efae  figures/data/measured_points.dat
2bdec721dcfa8401e4e558ac15ce482658330b703a98666cb787cec467f943e0  anc/euv_audit/fitting.py
2eaeb5b78313959db7792dc76b11236fa1db1a7d751047760faf4a5221162a6e  figures/fig_finite_training.tex
30ba07234ca4d13b38b774bbea361649188ab17e9d00f43a26c5c40c2275cdc3  anc/euv_audit/bootstrap.py
3209b74e10b8750d9c534a9dec7096090587750781a66e7af72e6fa517a83283  anc/scripts/verify_finite_training.py
3357cdffc6f420e5548d3cc79e2bd2cc7c091bce99490183ec21463d1bc7b081  main.tex
383703840aa8e4308810d7a7a4f38eec44df5492d19c144f021eaeeb76ffe9a9  figures/data/measured_forced.dat
395366161ed8580b322a91a77b1b8f1048755982a552ba1eed201038d8b9c389  anc/outputs/coupling_condition_map.csv
3c3513602a0f1aa6d8733da67a693e08b924099b5e4e52c41b0f406ac0aee49d  anc/reproduce.py
4195c1391ca1a0c5eb0a2ce37ea0318ce0e225cd386bc1c3d4a1979909aa9a66  anc/manifest.json
43b8128f7d2796ac19f0ff38e8674894333528c912df4e4c764e7cd59ff931ed  anc/validation/validate_floor_blur_transport_coupling.py
454c834d14dfd14d341a5c13a41522ca06e6ad827f9ddd0d9434520a01e5f2ec  figures/fig_measured_psd_fit.tex
4e1a1965493acd80c794c13d18110087199f4a112363a3324ba5686a40e958f5  anc/validation/validate_gamma_channel_calibration.py
4fde810ab848b2e77d227f29bc4e4b3659fa39658848c77f88329d10b86b3d57  anc/validation/validate_correlated_bins.py
5704ea1b8c32a13583bbbf31dcce6d1e4bc864f9bab4a9ea4dcf547953f36da2  anc/data/synthetic_configurations.csv
5725b8463e47c95a372da58dd7b0cdb0965416bbebf8b3bafd9a4efb46ef11c4  anc/scripts/reproduce_figures.py
5753dcb61370fecb3bc22791359fb94296970cebf1657321c8357b913f75dc02  figures/fig_covariance.tex
583478d2499289660da5b8cba9ed7f07eaaffffe42096e0131d2f34dc426c084  anc/validation/configs/release_optimizer.yaml
5aacfa1f6ffa535ac220883dfab9d10f6a6f28b5bd1ac52812240ff7b68a1242  tables/table_rms_vs_psd.tex
5beb8728b00ab4147e72b4ba1969763df0875e381bf60322d73ebd4edc9bdd86  anc/euv_audit/finite_training.py
5cff256f1e45474f765c1107cc35fd2ee9e7811ec9db92124436d3697bb4441f  figures/fig_threat_model.tex
5d8b9478ad90890f7596beb81ab8e63a9e684d83d3b8613cacf616db1d6870c8  anc/README.md
5e30bfbbbf2e93245d19d9e9ca0259bffa20b6fc9f6d1423d4349392e2424161  figures/pgf_preamble.tex
5fb13dae89f07001adf597a6be515fcd014798f560f2e61f8dcfa6fa2c43f5c7  anc/validation/configs/finite_training.yaml
620f2ea56bc4b33b8b32b06f172105373bf2992f052cfd9611d953858520e696  tables/table_floor_mismatch.tex
637b73504e78b941423bfd1cde714551d93fcf66e45ae9829f61062c7094149a  anc/validation/configs/provenance.yaml
66c9dd3d52531f18dcdd88dc4925ef228047290c6b8bdd5eb446286ab70303cd  anc/outputs/table3_published_scale.csv
68289f580d4a3a18d299ecedd571c5d4ce4b80b34f3c0a70c771bd90e13b49b8  anc/validation/configs/coupling.yaml
69d7ab1f72f6e67b5a046f44966d3f51fbd03d7b9b9de44d23800828d2c0c5d2  anc/scripts/_anc_common.py
70a3aaa722363924d116a9d797860a5e9e47c6ff2da20c344483174b1c308960  anc/euv_audit/plotting.py
71b73a467d7c7537b109e11aa4fff9ba2b41f072692461be5889847334864bcf  figures/data/release_rho.tex
79a6c5dda407ce7a0782b923c1b91a7ca524033953d78abfc5797eb62cb98887  tables/table_published_scale.tex
7a928ad169e611e6abdd839d3dd7a1cbb74abf9a8a837447b23a8e17c2393666  figures/fig_transport_knee.tex
7eb24e0d6ff1aa71a52e151c416c59cb078f2725501675fef6cf1ee46deb1f7b  tables/table_covariance_ablation.tex
811951146804ed0094d0ab043a05ebadc6a12450dd6848d5d8ecbacaeed01205  anc/validation/validate_transport_knee_convergence.py
852ed816eed2b8d55a0558b2d61641da378f9f7a63e747de335897c89879a2af  anc/euv_audit/io.py
87491b3a40b7ba42bbde7c64ea7d5780a5946ff1a632a204105845753704a9d8  anc/outputs/table6_finite_library.csv
8b0846dec7d8a2c2d7e39edbb5192e6d3ea132baa792223bdc06f964ea616d1d  anc/validation/validate_finite_training_power.py
91b251da5e973ff2430616b2074dfe336c39c6a5f06318e06447c1a85aabac49  anc/scripts/reproduce_tables.py
99a3e6bad4d268d2c0c334bba89d3caa8573b6c542240400e120bb158c28f44d  anc/euv_audit/nuisance.py
9a8fc7d1f67bf5b2d1ec9720b2f64b8bf8763e2a856377415eae95faf94c0091  anc/scripts/verify_covariance_audit.py
9b491320b2eed5fad53276a78cdd0bab7b53a8772847ac2a350b84839932d511  figures/data/coupling_cond.dat
9b5450b3bf75a4ca9a641185c42247d677afdffd159b3bd4f782076b29554a36  figures/data/measured_free.dat
9f32c23f02efbb1639ebd1e0e06788404a4e53227c640409bba594ced9462c45  anc/outputs/release_optimizer_summary.csv
a17f051531f9a5ed44ea6ec10db19058f4e15f5c0843a944ef7317862b05b588  figures/data/covariance.dat
a1f95be1a552726bde4aa9aa63961e3707ffcefc4364e9347240bcdf57f0278e  tables/table_binary_gamma.tex
a4ce28dc3acf222056b545b1a0303ad3b8e1ae48d7a65d462edb0d494a63a486  anc/euv_audit/mps_backend.py
a5bc1ef85de4ef4e18be4bacbe5ffb6577004c99f3f454505d294f4ef7c941df  anc/validation/configs/correlated_bins.yaml
a665d46ff9c02c6164a85aee733f8a216f5b49892fc2120cabbf62f262900e64  anc/outputs/measured_psd_fit.csv
a7be088f2306ac7aff07f225c0c36e548bea18578d1aa3b1a4ca150d1af6cff9  tables/table_finite_training.tex
ad4a1094bce69da04348445d50ade5007750479a5bf3c3750f594f07a8cf3307  anc/validation/configs/transport_knee.yaml
b2b20bf0e852b1cf07d8dde9f83a2702ab9816f6e60aed66275c84a717643e98  anc/validation/configs/quadrature.yaml
b2c8d00d280f10cc6fdbaa851b1ec5d257846c11cec25b90fe5be7a85a7d0242  anc/outputs/covariance_bin_ablation.pdf
b2ffd41846b80edefda1660c14755fac0235165f909e76625bc331845ad20eb1  figures/fig_coupling_map.tex
b87e39b89dabe22701bb87817f43ee6ef894a1365ee4218e46ea59a4e6d256ac  figures/fig_release_frontier.tex
b8ede7b9642eb7a3769eabe05fa2976a848e79cc5354a514252828ed940f1d97  anc/euv_audit/release_maps.py
bb9470a8c012daaf5f1d344b9f6beaad1740b6e6c8ab7df5949631e4ba5991f5  figures/data/transport_knee.dat
bbf1fb18f9f5377359170483854ce406f147a3e846c80e0c6342b990270ea004  anc/requirements.txt
bbfcee8d2ca72c483f3fae0df3994f1454929f65a97f8d1818a64cae6b096396  anc/outputs/table4_binary_gamma.csv
bc873f8308edd4508e3cdd4fc706be9a9778585d71dee774d7e2b36fd880086d  anc/outputs/finite_training_penalty.csv
c16baba58b3cd6ee51e365045e32a8564a8478265748232899ea2e93bc1658f1  anc/euv_audit/logcov_channel.py
c2cf4c74902abbffa0999f8a2ad789fee3f104642437a1bb8d145fee8aa4e18f  anc/outputs/covariance_bin_ablation.csv
c67c8e83e8840f2a4a0336ce4b6bbe3e00f8454675ae091efa0c0d6ce3e5fb7b  anc/validation/validate_release_optimizer_frontier.py
c696672b62d6e3b05642789a74b89b9ac2e2bdbe19d06b44e6b28c08f0d16707  anc/validation/validate_data_provenance.py
c9deb55d69e16fae9f698e2f13dcfdad844cdc456bb15d8a4c05b550ce7f593e  figures/data/coupling_info.dat
cb8d9fa874d17a440fee8a2bbf3044b55f03815997880f37b818949c566c6776  figures/data/finite_training.dat
d04c6c4d054029942a9d21c9a208b53704b6f0f1c0260ba0ff18a7b72e9fd784  anc/outputs/transport_knee_validation.pdf
d745fd814b147d418372aed12a11a7513ead9819f88f6b18e4646899f2c74947  figures/data/coupling_meta.tex
dd803ed9ed18a7966d4aa84136900159dd6e590c03f1f2097ffba709cfb28c88  anc/validation/README.md
e56a69a0325f6631801a0d5ad056299fbd538a6ebbaba5bc7721e1f8bf7c09ea  anc/euv_audit/finite_compute.py
e8823f7f8ed3e985913d94248939a389395684df1ff2de915b73a2515539f183  figures/data/measured_labels.tex
ecbca838658e84dc2a1c20d74b872e577e167bbf1aa3e59d6242582389069850  anc/euv_audit/__init__.py
f12210969513c8a6f485071aac73ff93a4240592ebc76ce8b26724bd60f9c04e  anc/euv_audit/gamma_channel.py
f42879e6fecac9b8911eb8a0f36ffd366e885ef97c00c9c126584443b657d0d1  anc/data/digitized_psd_points.csv
f5b3f2866318f06c93d421180f783d8bc1ab72ae4873849061e9aa8268c22e68  anc/euv_audit/reporting.py
f87ce53bebaff7e8d32ca31acc46616f9c50a1894b081ea31953ca2d2e36d64b  anc/validation/validate_quadrature_vs_exact_matrix.py
fa70be0a3295c3abd69c67789dae03682bfe9c81682a004082170bb70ca5b22a  anc/data/published_18nm_scale.csv
fe26b45a7b6038695b66bc17242ffa6fab1da36eb67621a165f48c82512d3e53  anc/scripts/verify_transport_knee.py


==> anc/data/digitized_psd_points.csv <==
# RECONSTRUCTED EUV PSD points (NOT original measured data).
# Generated by scripts/make_reconstructed_psd.py from the manuscript's reported
# screened-model fit (A=0.0662, beta=8.94, lambda=9.71, S0=0.000344) with log-normal
# scatter sigma=0.12 and seed 20260531. Use only to exercise the fit pipeline.
# columns: f_lines_per_um, k_nm_inv, psd
2,0.0125664,5.600702e-02
2.44298,0.0153497,6.503859e-02
2.98407,0.0187495,6.395394e-02
3.64501,0.0229023,6.068736e-02
4.45234,0.0279749,7.340215e-02
5.43848,0.034171,6.235283e-02
6.64304,0.0417395,6.043450e-02
8.1144,0.0509843,4.180933e-02
9.91165,0.0622767,3.594351e-02
12.107,0.0760703,3.497493e-02
14.7885,0.092919,2.520083e-02
18.064,0.1135,2.084341e-02
22.065,0.138638,1.160945e-02
26.9521,0.169345,5.654008e-03
32.9217,0.206853,4.416506e-03
40.2135,0.252669,2.162524e-03
49.1204,0.308632,1.278097e-03
60,0.376991,6.587647e-04


==> anc/data/published_18nm_scale.csv <==
quantity,value,unit,source
lambda,7.2,nm,Mack-Brunner-Chen-Sun SPIE 10145 (2017) correlation length
edge_length,2400,nm,combined 30 images / 720 edges
delta_y,5,nm,CD-SEM sampling distance
ler_1sigma,1.19,nm,expected-value LER
m,16,1,effective Welch averages (audit choice)
delta_lambda_rel,0.05,1,protected separation (audit choice)


==> anc/data/synthetic_configurations.csv <==
Klam,delta_lambda_rel,n_bins,m,A,beta,S0,lambda,convention
0.30,0.10,128,16,1,0.02,0,1,midpoint
1.00,0.05,128,16,1,0.02,0,1,midpoint
1.00,0.10,128,16,1,0.02,0,1,midpoint
3.00,0.01,128,16,1,0.02,0,1,midpoint
3.00,0.05,128,16,1,0.02,0,1,midpoint


==> anc/euv_audit/__init__.py <==
"""euv_audit -- executable leakage audit lab for EUV roughness-spectrum recipe release.

The package treats a released EUV roughness PSD as a statistical side-channel transcript
of hidden lithographic recipe coordinates and provides:

* the screened EUV spectrum and its log-spectral tangents (:mod:`euv_audit.spectra`);
* the gamma PSD channel with exact KL / Chernoff (:mod:`euv_audit.gamma_channel`,
  :mod:`euv_audit.chernoff`);
* the covariance-weighted log-spectrum channel (:mod:`euv_audit.logcov_channel`);
* Fisher information and nuisance elimination, including the transport-knee K^9 law
  (:mod:`euv_audit.fisher`, :mod:`euv_audit.nuisance`);
* release-map design and the leakage-utility optimiser (:mod:`euv_audit.release_maps`);
* finite-training, finite-compute, fitting and bootstrap tooling;
* an optional PyTorch/MPS backend for large Monte Carlo (:mod:`euv_audit.mps_backend`).

Scope: this quantifies and controls recipe leakage from released EUV roughness spectra and
validates the transport-knee leakage law.  It is not a full lithography simulator and provides
statistical-channel guarantees, not cryptographic hardness.
"""

from __future__ import annotations

__version__ = "0.1.0"

# Project-wide deterministic seed used by the manuscript audits.
DEFAULT_SEED = 20260531

from . import spectra  # noqa: E402,F401
from . import gamma_channel  # noqa: E402,F401
from . import chernoff  # noqa: E402,F401
from . import fisher  # noqa: E402,F401
from . import nuisance  # noqa: E402,F401

__all__ = [
    "__version__",
    "DEFAULT_SEED",
    "spectra",
    "gamma_channel",
    "chernoff",
    "fisher",
    "nuisance",
]


==> anc/euv_audit/bootstrap.py <==
"""Bootstrap uncertainty for fitted parameters and for the leakage exponent."""

from __future__ import annotations

from dataclasses import dataclass
from typing import Callable, Dict, Tuple

import numpy as np

from . import fitting


@dataclass
class BootstrapCI:
    point: float
    lo: float
    hi: float
    samples: np.ndarray

    def as_tuple(self) -> Tuple[float, float, float]:
        return (self.point, self.lo, self.hi)


def _percentile_ci(samples: np.ndarray, point: float, alpha: float = 0.05) -> BootstrapCI:
    lo, hi = np.percentile(samples, [100 * alpha / 2, 100 * (1 - alpha / 2)])
    return BootstrapCI(point, float(lo), float(hi), samples)


def bootstrap_fit(k, psd, n_boot: int = 500, seed: int = 0, free_lambda: bool = True,
                  lam_fixed: float | None = None, alpha: float = 0.05) -> Dict[str, BootstrapCI]:
    """Residual bootstrap of the screened-model fit.  CIs for A, beta, lambda, S0, log_rmse."""
    k = np.asarray(k, dtype=float)
    psd = np.asarray(psd, dtype=float)
    base = fitting.fit_screened(k, psd, free_lambda=free_lambda, lam_fixed=lam_fixed)
    logmodel = np.log(base.psd(k))
    resid = np.log(psd) - logmodel
    rng = np.random.default_rng(seed)

    keys = ["A", "beta", "lam", "S0", "log_rmse"]
    store = {key: [] for key in keys}
    for _ in range(n_boot):
        psd_b = np.exp(logmodel + rng.choice(resid, size=resid.size, replace=True))
        fit_b = fitting.fit_screened(k, psd_b, free_lambda=free_lambda, lam_fixed=lam_fixed)
        if not fit_b.success:
            continue
        for key in keys:
            store[key].append(getattr(fit_b, key))

    point_map = {"A": base.A, "beta": base.beta, "lam": base.lam, "S0": base.S0,
                 "log_rmse": base.log_rmse}
    return {key: _percentile_ci(np.asarray(store[key], dtype=float), point_map[key], alpha)
            for key in keys}


def bootstrap_exponent(statistic: Callable[[np.random.Generator], float], n_boot: int,
                       seed: int, point: float, alpha: float = 0.05) -> BootstrapCI:
    """Generic bootstrap of a scalar leakage statistic; ``statistic(rng)`` returns one replicate."""
    rng = np.random.default_rng(seed)
    samples = np.array([statistic(rng) for _ in range(n_boot)], dtype=float)
    return _percentile_ci(samples, point, alpha)


==> anc/euv_audit/chernoff.py <==
"""Chernoff information, KL divergence and sample-size thresholds.

For the averaged-PSD gamma channel (same shape m_i, scales S_i/m_i) the exact divergences are

    KL(P_theta || P_theta')      = sum_i m_i [ log r_i + 1/r_i - 1 ],   r_i = S_i'/S_i,
    C(theta, theta')             = sup_{0<=s<=1} sum_i m_i [ (1-s) log S_i + s log S_i'
                                                             + log( (1-s)/S_i + s/S_i' ) ].

The Chernoff objective is concave in s and vanishes at s in {0, 1}; we maximise it with a
bounded 1-D optimiser, with a grid fallback for robustness.  A Gaussian Chernoff (used by the
covariance-weighted log-spectrum channel) is also provided.
"""

from __future__ import annotations

import math
from typing import Tuple

import numpy as np
from scipy import optimize


# --------------------------------------------------------------------------- #
# Gamma channel
# --------------------------------------------------------------------------- #
def kl_gamma(S: np.ndarray, Sp: np.ndarray, m) -> float:
    """Exact KL(P_S || P_Sp) for the averaged-PSD gamma channel."""
    S = np.asarray(S, dtype=float)
    Sp = np.asarray(Sp, dtype=float)
    m = np.asarray(m, dtype=float)
    r = Sp / S
    return float(np.sum(m * (np.log(r) + 1.0 / r - 1.0)))


def _chernoff_gamma_objective(s: float, logS: np.ndarray, logSp: np.ndarray,
                              invS: np.ndarray, invSp: np.ndarray, m: np.ndarray) -> float:
    mix = (1.0 - s) * invS + s * invSp
    return float(np.sum(m * ((1.0 - s) * logS + s * logSp + np.log(mix))))


def chernoff_gamma(S: np.ndarray, Sp: np.ndarray, m, return_s: bool = False):
    """Exact gamma-channel Chernoff information C(S, Sp) (per single released spectrum).

    Parameters
    ----------
    S, Sp : mean spectra of the two recipes on the released band.
    m     : effective gamma shape(s) (scalar or per-bin array).
    return_s : if True, also return the optimal tilting parameter s*.
    """
    S = np.asarray(S, dtype=float)
    Sp = np.asarray(Sp, dtype=float)
    m = np.broadcast_to(np.asarray(m, dtype=float), S.shape)

    if np.allclose(S, Sp, rtol=0, atol=0):
        return (0.0, 0.5) if return_s else 0.0

    logS, logSp = np.log(S), np.log(Sp)
    invS, invSp = 1.0 / S, 1.0 / Sp

    def neg(s: float) -> float:
        return -_chernoff_gamma_objective(s, logS, logSp, invS, invSp, m)

    # Bounded Brent on the concave objective; clamp away from the exact endpoints
    # where the objective is identically zero.
    res = optimize.minimize_scalar(neg, bounds=(1e-9, 1 - 1e-9), method="bounded",
                                   options={"xatol": 1e-10})
    C = -res.fun
    s_opt = float(res.x)

    # Grid fallback: guard against a bounded-optimiser stall on stiff spectra.
    grid = np.linspace(0.0, 1.0, 41)[1:-1]
    vals = np.array([_chernoff_gamma_objective(s, logS, logSp, invS, invSp, m) for s in grid])
    j = int(np.argmax(vals))
    if vals[j] > C:
        C, s_opt = float(vals[j]), float(grid[j])

    C = max(C, 0.0)
    return (C, s_opt) if return_s else C


def bhattacharyya_gamma(S: np.ndarray, Sp: np.ndarray, m) -> float:
    """Gamma-channel Bhattacharyya exponent (the s = 1/2 value of the Chernoff objective)."""
    S = np.asarray(S, dtype=float)
    Sp = np.asarray(Sp, dtype=float)
    m = np.broadcast_to(np.asarray(m, dtype=float), S.shape)
    return _chernoff_gamma_objective(0.5, np.log(S), np.log(Sp), 1.0 / S, 1.0 / Sp, m)


# --------------------------------------------------------------------------- #
# Gaussian channel (covariance-weighted log-spectrum)
# --------------------------------------------------------------------------- #
def chernoff_gaussian(mu0: np.ndarray, mu1: np.ndarray, Sigma0: np.ndarray,
                      Sigma1: np.ndarray | None = None, return_s: bool = False):
    """Chernoff information between N(mu0, Sigma0) and N(mu1, Sigma1).

    For equal covariance (Sigma1 is None or equals Sigma0) this reduces to the closed form
    C = (1/8) d^T Sigma^{-1} d with d = mu1 - mu0, attained at s = 1/2.
    """
    mu0 = np.asarray(mu0, dtype=float)
    mu1 = np.asarray(mu1, dtype=float)
    Sigma0 = np.atleast_2d(np.asarray(Sigma0, dtype=float))
    d = mu1 - mu0

    if Sigma1 is None or np.allclose(Sigma0, Sigma1):
        val = 0.125 * float(d @ np.linalg.solve(Sigma0, d))
        return (val, 0.5) if return_s else val

    Sigma1 = np.atleast_2d(np.asarray(Sigma1, dtype=float))
    s0, ld0 = np.linalg.slogdet(Sigma0)
    s1, ld1 = np.linalg.slogdet(Sigma1)

    def neg(s: float) -> float:
        Ss = (1.0 - s) * Sigma0 + s * Sigma1
        sgn, ld = np.linalg.slogdet(Ss)
        quad = 0.5 * s * (1.0 - s) * float(d @ np.linalg.solve(Ss, d))
        logterm = 0.5 * (ld - ((1.0 - s) * ld0 + s * ld1))
        return -(quad + logterm)

    res = optimize.minimize_scalar(neg, bounds=(1e-9, 1 - 1e-9), method="bounded")
    return (-res.fun, float(res.x)) if return_s else -res.fun


def kl_gaussian_equal_cov(mu0: np.ndarray, mu1: np.ndarray, Sigma: np.ndarray) -> float:
    """KL between equal-covariance Gaussians: (1/2) d^T Sigma^{-1} d (= 4 * Chernoff)."""
    d = np.asarray(mu1, dtype=float) - np.asarray(mu0, dtype=float)
    return 0.5 * float(d @ np.linalg.solve(np.atleast_2d(Sigma), d))


# --------------------------------------------------------------------------- #
# Sample-size thresholds derived from an exponent
# --------------------------------------------------------------------------- #
def l_for_error(C: float, eta: float = 0.1) -> float:
    """Independent spectra so the binary Bayes error <= eta:  L >= log(1/eta) / C.

    With eta = 0.1 this is the manuscript's L_{0.9} = ceil(log(10)/C).
    """
    if C <= 0:
        return math.inf
    return math.ceil(math.log(1.0 / eta) / C)


def l_for_library(C_min: float, N: int, eta: float = 0.05) -> float:
    """Independent spectra for finite-library attribution at failure prob eta:
    union bound L >= log(N/eta) / C_min."""
    if C_min <= 0:
        return math.inf
    return math.ceil(math.log(N / eta) / C_min)


def quencher_threshold(I_q0: float, dq0: float, N: int, eta: float) -> float:
    """Corollary (quencher-bit exponent) threshold L >= 8 log((N-1)/eta) / (dq0^2 I_q0)."""
    denom = dq0**2 * I_q0
    if denom <= 0:
        return math.inf
    return math.ceil(8.0 * math.log((N - 1) / eta) / denom)


==> anc/euv_audit/finite_compute.py <==
"""Finite-compute adversary: scoring only a sublibrary of templates.

A depth-T adaptive search scores at most M of N templates.  The error decomposes (Proposition
finite-compute) into a coverage term and a scored-attribution term:

    Pr[wrong] <= pi_miss + (M-1) exp(-L C_score + 2 delta_alg).

We instantiate a cheap-proxy search (rank templates by a low-band integral) on a transport-length
library and compare empirical coverage / attribution to the bound.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Tuple

import numpy as np

from . import gamma_channel as gc, spectra
from .reporting import wilson_interval


def finite_compute_bound(pi_miss: float, M: int, L: int, C_score: float, delta_alg: float = 0.0) -> float:
    """Attribution-error upper bound pi_miss + (M-1) exp(-L C_score + 2 delta_alg)."""
    return float(pi_miss + max(0, M - 1) * np.exp(-L * C_score + 2 * delta_alg))


def library_spectra(k, lams, A: float = 1.0, beta: float = 0.0, S0: float = 0.0) -> np.ndarray:
    """Codebook of mean spectra over a transport-length grid; shape (N, n)."""
    return np.stack([spectra.screened_psd(k, A, beta, lam, S0) for lam in lams])


@dataclass
class FiniteComputeResult:
    N: int
    M: int
    L: int
    coverage: float
    attribution: float
    attribution_ci: Tuple[float, float]
    pi_miss_hat: float


def simulate_finite_compute(k, lams, true_idx: int, m, L: int, M: int, n_trials: int, seed: int,
                            A: float = 1.0, beta: float = 0.0) -> FiniteComputeResult:
    """Cheap-proxy adaptive search over a transport-length library (proxy = low-band integral)."""
    k = np.asarray(k, dtype=float)
    templates = library_spectra(k, lams, A=A, beta=beta)
    N = templates.shape[0]
    m_arr = np.broadcast_to(np.asarray(m, dtype=float), k.shape)
    rng = np.random.default_rng(seed)

    nlow = max(1, k.size // 4)
    model_proxy = templates[:, :nlow].sum(axis=1)
    true_S = templates[true_idx]

    covered = correct = 0
    for _ in range(n_trials):
        x = gc.sample(rng, true_S, m_arr, size=L)
        obs_proxy = x[:, :nlow].sum(axis=1).mean()
        scored = np.argsort(np.abs(model_proxy - obs_proxy))[:M]
        covered += int(true_idx in scored)
        sub = templates[scored]
        ll = np.array([gc.loglik(x, sub[j], m_arr).sum() for j in range(sub.shape[0])])
        correct += int(scored[int(np.argmax(ll))] == true_idx)

    coverage = covered / n_trials
    attribution = correct / n_trials
    return FiniteComputeResult(N, M, L, coverage, attribution,
                               wilson_interval(correct, n_trials), 1.0 - coverage)


==> anc/euv_audit/finite_training.py <==
"""Finite-training adversary: plug-in templates estimated from Q training releases.

The ideal adversary knows S0, S1 exactly.  The finite-training adversary estimates each template
mean from Q gamma releases (the sample mean is the ML estimator of the gamma mean at known shape
m) and scores the challenge with the plug-in spectra.  We measure how far the plug-in success
rate falls below the ideal Chernoff prediction as (Q, L) vary.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import List

import numpy as np

from . import gamma_channel as gc
from .reporting import wilson_interval


def estimate_mean_spectrum(rng: np.random.Generator, S: np.ndarray, m, Q: int) -> np.ndarray:
    """ML estimate of the gamma mean from Q independent releases: the sample mean over Q spectra."""
    return gc.sample(rng, S, m, size=Q).mean(axis=0)


@dataclass
class TrainingResult:
    Q: int
    L: int
    n_trials: int
    p_plugin: float
    ci_low: float
    ci_high: float
    p_ideal: float

    def as_row(self) -> dict:
        return {"Q": self.Q, "L": self.L, "n_trials": self.n_trials,
                "plugin_success": self.p_plugin, "plugin_ci_low": self.ci_low,
                "plugin_ci_high": self.ci_high, "ideal_success": self.p_ideal,
                "penalty": self.p_ideal - self.p_plugin}


def simulate_finite_training(S0, S1, m, L: int, Q: int, n_trials: int, seed: int) -> TrainingResult:
    """Monte-Carlo the plug-in binary test with templates estimated from Q training releases."""
    S0 = np.asarray(S0, dtype=float)
    S1 = np.asarray(S1, dtype=float)
    m_arr = np.broadcast_to(np.asarray(m, dtype=float), S0.shape)
    rng = np.random.default_rng(seed)

    successes = 0
    for _ in range(n_trials):
        S0h = estimate_mean_spectrum(rng, S0, m_arr, Q)
        S1h = estimate_mean_spectrum(rng, S1, m_arr, Q)
        bit = int(rng.integers(0, 2))
        truth = S0 if bit == 0 else S1
        x = gc.sample(rng, truth, m_arr, size=L)
        llr = gc.loglik_ratio(x, S1h, S0h, m_arr).sum()
        successes += int((1 if llr > 0 else 0) == bit)

    p_plugin = successes / n_trials
    lo, hi = wilson_interval(successes, n_trials)
    ideal = gc.simulate_binary(S0, S1, m_arr, L, n_trials, seed + 1)
    return TrainingResult(Q, L, n_trials, p_plugin, lo, hi, ideal.p_hat)


def sweep(S0, S1, m, Ls: List[int], Qs: List[int], n_trials: int, seed: int) -> List[dict]:
    rows = []
    s = seed
    for L in Ls:
        for Q in Qs:
            rows.append(simulate_finite_training(S0, S1, m, L, Q, n_trials, s).as_row())
            s += 17
    return rows


==> anc/euv_audit/fisher.py <==
"""Fisher information for the released log-spectrum channel.

Three routes to the same object are provided and cross-checked in the tests:

1. :func:`continuous_fisher_flat` -- the exact closed-form flat-weight matrix for (alpha, beta,
   lambda) from the manuscript (eqs. fisher-basic..fisher-transport).
2. :func:`continuous_fisher_numeric` -- Gauss-Legendre integration of the tangents over [0, K],
   which also handles a nonzero floor S0 and the q0 coordinate.
3. :func:`discrete_fisher` -- the binwise gamma Fisher  G^T diag(m) G  used for audits on a real
   released grid.

NOTE ON A MANUSCRIPT TYPO.  The published I_{lambda lambda} prints a prefactor ``9w/lambda``;
the correct prefactor is ``9w/lambda^3`` (substitute u = lambda*k in the defining integral).
The bracket is unchanged.  This module uses the corrected value; ``test_fisher_transport_knee``
pins both the entry and its small-X limit (9/5) w lambda^2 K^5.
"""

from __future__ import annotations

from typing import Sequence, Tuple

import numpy as np

from . import spectra


# --------------------------------------------------------------------------- #
# Closed-form flat-weight Fisher matrix for (alpha, beta, lambda)
# --------------------------------------------------------------------------- #
def continuous_fisher_flat(K: float, lam: float, w: float = 1.0) -> np.ndarray:
    """Exact 3x3 Fisher matrix for coordinates (alpha, beta, lambda), flat weight w on [0, K].

    Floor-free (S0 = 0).  X = K*lambda.
    """
    X = K * lam
    aX = np.arctan(X)
    I = np.zeros((3, 3))
    I[0, 0] = w * K
    I[0, 1] = I[1, 0] = -w * K**3 / 3.0
    I[1, 1] = w * K**5 / 5.0
    I[0, 2] = I[2, 0] = -(3.0 * w / lam**2) * (X - aX)
    I[1, 2] = I[2, 1] = (3.0 * w / lam**4) * (X**3 / 3.0 - X + aX)
    # Corrected I_lambda lambda: prefactor 9w/lambda^3 (manuscript prints 9w/lambda).
    I[2, 2] = (9.0 * w / lam**3) * (X - 1.5 * aX + X / (2.0 * (1.0 + X**2)))
    return I


def conditional_info_asymptotic(K: float, lam: float, w: float = 1.0) -> float:
    """Transport-knee leakage law  I_{lambda|alpha,beta}(K) = (64/1225) w lambda^6 K^9."""
    return (64.0 / 1225.0) * w * lam**6 * K**9


# --------------------------------------------------------------------------- #
# Numerical Fisher by Gauss-Legendre quadrature (handles S0, q0, arbitrary coords)
# --------------------------------------------------------------------------- #
def _gauss_legendre_0K(K: float, n: int) -> Tuple[np.ndarray, np.ndarray]:
    t, wt = np.polynomial.legendre.leggauss(n)
    x = 0.5 * K * (t + 1.0)
    wq = 0.5 * K * wt
    return x, wq


def continuous_fisher_numeric(
    K: float,
    A: float = 1.0,
    beta: float = 0.0,
    lam: float = 1.0,
    S0: float = 0.0,
    w: float = 1.0,
    coords: Sequence[str] = ("alpha", "beta", "lambda"),
    n_quad: int = 600,
) -> np.ndarray:
    """Fisher matrix int_0^K w * grad f grad f^T dk via quadrature (flat density w)."""
    x, wq = _gauss_legendre_0K(K, n_quad)
    G = spectra.tangent_matrix(x, A, beta, lam, S0, coords)  # (n_quad, p)
    W = w * wq
    return G.T @ (G * W[:, None])


# --------------------------------------------------------------------------- #
# Discrete (binwise) gamma Fisher on a real released grid
# --------------------------------------------------------------------------- #
def discrete_fisher(
    k: np.ndarray,
    m,
    A: float = 1.0,
    beta: float = 0.0,
    lam: float = 1.0,
    S0: float = 0.0,
    coords: Sequence[str] = ("alpha", "beta", "lambda"),
) -> np.ndarray:
    """Binwise gamma Fisher information  G^T diag(m) G  on the released bins ``k``."""
    k = np.asarray(k, dtype=float)
    m_arr = np.broadcast_to(np.asarray(m, dtype=float), k.shape)
    G = spectra.tangent_matrix(k, A, beta, lam, S0, coords)  # (n, p)
    return G.T @ (G * m_arr[:, None])


def effective_density_from_grid(k: np.ndarray, m) -> float:
    """Flat-weight density w ~ m / dk implied by a uniform released grid (for cross-checks)."""
    k = np.asarray(k, dtype=float)
    dk = float(np.mean(np.diff(k))) if k.size > 1 else float(k[0])
    m_mean = float(np.mean(np.broadcast_to(np.asarray(m, dtype=float), k.shape)))
    return m_mean / dk


==> anc/euv_audit/fitting.py <==
"""Fit the screened + Gaussian-blur + floor model to measured / digitized PSD points.

The fit is least squares in log-PSD (so multiplicative PSD scatter is treated symmetrically),
with positive parameters enforced through a log re-parameterisation.  Both a free-lambda fit and
a forced-lambda fit are supported.
"""

from __future__ import annotations

from dataclasses import dataclass, asdict
from typing import Dict, Optional

import numpy as np
from scipy.optimize import least_squares

from . import spectra


@dataclass
class FitResult:
    A: float
    beta: float
    lam: float
    S0: float
    log_rmse: float
    success: bool
    free_lambda: bool
    n_points: int

    def as_dict(self) -> Dict[str, float]:
        return asdict(self)

    def psd(self, k: np.ndarray) -> np.ndarray:
        return spectra.screened_psd(k, self.A, self.beta, self.lam, self.S0)


def _residuals(theta_log, k, logpsd, free_lambda, lam_fixed):
    if free_lambda:
        logA, logbeta, loglam, logS0 = theta_log
        lam = np.exp(loglam)
    else:
        logA, logbeta, logS0 = theta_log
        lam = lam_fixed
    model = spectra.screened_psd(k, np.exp(logA), np.exp(logbeta), lam, np.exp(logS0))
    return np.log(model) - logpsd


def fit_screened(k, psd, free_lambda: bool = True, lam_fixed: Optional[float] = None,
                 p0: Optional[Dict[str, float]] = None) -> FitResult:
    """Least-squares fit of S(k) = A e^{-beta k^2}(1+lam^2 k^2)^{-3/2} + S0 in log-PSD."""
    k = np.asarray(k, dtype=float)
    psd = np.asarray(psd, dtype=float)
    logpsd = np.log(psd)

    A0 = psd.max()
    S00 = max(psd.min(), 1e-12)
    lam0 = lam_fixed if (not free_lambda and lam_fixed) else 1.0 / max(k.mean(), 1e-6)
    beta0 = 1.0 / max(k.max() ** 2, 1e-6)
    if p0:
        A0 = p0.get("A", A0); beta0 = p0.get("beta", beta0)
        lam0 = p0.get("lam", lam0); S00 = p0.get("S0", S00)

    if free_lambda:
        x0 = np.log([A0, beta0, lam0, S00])
    else:
        if lam_fixed is None:
            raise ValueError("lam_fixed required when free_lambda=False")
        x0 = np.log([A0, beta0, S00])

    res = least_squares(_residuals, x0, args=(k, logpsd, free_lambda, lam_fixed),
                        method="trf", max_nfev=20000)
    if free_lambda:
        logA, logbeta, loglam, logS0 = res.x
        lam = float(np.exp(loglam))
    else:
        logA, logbeta, logS0 = res.x
        lam = float(lam_fixed)
    log_rmse = float(np.sqrt(np.mean(res.fun**2)))
    return FitResult(float(np.exp(logA)), float(np.exp(logbeta)), lam, float(np.exp(logS0)),
                     log_rmse, bool(res.success), free_lambda, k.size)


==> anc/euv_audit/gamma_channel.py <==
"""Gamma PSD channel: sampling, likelihood, and seeded Monte-Carlo audits.

Each released, averaged PSD bin is modelled as

    Shat_i | theta ~ Gamma(shape = m_i, scale = S_i(theta) / m_i),

so E[Shat_i] = S_i and Var[Shat_i] = S_i^2 / m_i (m_i = effective Welch averages).
This module provides exact log-likelihoods, binary and finite-library decision rules, and a
memory-bounded, fully seeded Monte-Carlo simulator returning Wilson confidence intervals.

KL and Chernoff for this channel live in :mod:`euv_audit.chernoff`.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Optional, Tuple

import numpy as np
from scipy.special import gammaln


# --------------------------------------------------------------------------- #
# Sampling and likelihood
# --------------------------------------------------------------------------- #
def sample(rng: np.random.Generator, S: np.ndarray, m, size: int = 1) -> np.ndarray:
    """Draw ``size`` independent released spectra. Returns array of shape (size, n)."""
    S = np.asarray(S, dtype=float)
    m_arr = np.broadcast_to(np.asarray(m, dtype=float), S.shape)
    scale = S / m_arr
    return rng.gamma(shape=m_arr, scale=scale, size=(size, S.shape[0]))


def loglik(Shat: np.ndarray, S: np.ndarray, m) -> np.ndarray:
    """Exact gamma log-likelihood summed over bins. ``Shat`` has shape (..., n) -> (...,)."""
    Shat = np.asarray(Shat, dtype=float)
    S = np.asarray(S, dtype=float)
    m_arr = np.broadcast_to(np.asarray(m, dtype=float), S.shape)
    scale = S / m_arr
    ll = (m_arr - 1.0) * np.log(Shat) - Shat / scale - m_arr * np.log(scale) - gammaln(m_arr)
    return ll.sum(axis=-1)


def loglik_ratio(Shat: np.ndarray, S1: np.ndarray, S0: np.ndarray, m) -> np.ndarray:
    """Log-likelihood ratio log P_{S1}(Shat) - log P_{S0}(Shat), summed over bins.

    Hypothesis-independent gamma terms cancel, leaving the numerically clean
    sum_i m_i [ Shat_i (1/S0_i - 1/S1_i) + log(S0_i / S1_i) ].
    """
    Shat = np.asarray(Shat, dtype=float)
    S0 = np.asarray(S0, dtype=float)
    S1 = np.asarray(S1, dtype=float)
    m_arr = np.broadcast_to(np.asarray(m, dtype=float), S0.shape)
    contrib = Shat * (1.0 / S0 - 1.0 / S1) + np.log(S0 / S1)
    return (m_arr * contrib).sum(axis=-1)


def attribute(Shat: np.ndarray, templates: np.ndarray, m) -> np.ndarray:
    """Maximum-likelihood attribution against a codebook ``templates`` of shape (N, n)."""
    Shat = np.asarray(Shat, dtype=float)
    templates = np.asarray(templates, dtype=float)
    m_arr = np.broadcast_to(np.asarray(m, dtype=float), (templates.shape[1],))
    scale = templates / m_arr  # (N, n)
    # Per-template log-likelihood up to template-independent constants:
    #   sum_i [ -Shat_i / scale_i - m_i log scale_i ].
    scores = (-(Shat[..., None, :] / scale) - (m_arr * np.log(scale))).sum(axis=-1)
    return np.argmax(scores, axis=-1)


# --------------------------------------------------------------------------- #
# Monte-Carlo binary challenge
# --------------------------------------------------------------------------- #
@dataclass
class BinaryResult:
    n_trials: int
    successes: int
    p_hat: float
    ci_low: float
    ci_high: float
    L: int

    def as_row(self) -> dict:
        return {"L": self.L, "n_trials": self.n_trials, "successes": self.successes,
                "ml_success": self.p_hat, "ci_low": self.ci_low, "ci_high": self.ci_high}


def _max_batch(L: int, n: int, mem_floats: float = 2.0e7) -> int:
    return max(1, int(mem_floats / max(1, L * n)))


def simulate_binary(
    S0: np.ndarray,
    S1: np.ndarray,
    m,
    L: int,
    n_trials: int,
    seed: int,
    batch: Optional[int] = None,
    score0: Optional[np.ndarray] = None,
    score1: Optional[np.ndarray] = None,
) -> BinaryResult:
    """Simulate the optimal binary likelihood-ratio test over ``n_trials`` challenges.

    Each challenge draws ``L`` independent spectra from S0 or S1 (uniform hidden bit) and decides
    by the summed log-likelihood ratio.  Memory is bounded by batching over trials; fully
    determined by ``seed``.

    For a model-mismatch audit, pass ``score0``/``score1``: data are *generated* from S0/S1 but
    *scored* against the (possibly wrong) templates score0/score1.
    """
    S0 = np.asarray(S0, dtype=float)
    S1 = np.asarray(S1, dtype=float)
    n = S0.shape[0]
    sc0 = S0 if score0 is None else np.asarray(score0, dtype=float)
    sc1 = S1 if score1 is None else np.asarray(score1, dtype=float)
    m_arr = np.broadcast_to(np.asarray(m, dtype=float), S0.shape)
    rng = np.random.default_rng(seed)
    if batch is None:
        batch = _max_batch(L, n)

    inv_diff = (1.0 / sc0 - 1.0 / sc1)
    logr = np.log(sc0 / sc1)
    successes = 0
    done = 0
    while done < n_trials:
        b = min(batch, n_trials - done)
        bits = rng.integers(0, 2, size=b)
        means = np.where(bits[:, None] == 0, S0[None, :], S1[None, :])
        scale = means / m_arr[None, :]
        x = rng.gamma(shape=m_arr[None, None, :], scale=scale[:, None, :], size=(b, L, n))
        contrib = x * inv_diff[None, None, :] + logr[None, None, :]
        llr = (m_arr[None, None, :] * contrib).sum(axis=(1, 2))
        guess = (llr > 0).astype(int)
        successes += int(np.sum(guess == bits))
        done += b

    p_hat = successes / n_trials
    from .reporting import wilson_interval
    lo, hi = wilson_interval(successes, n_trials)
    return BinaryResult(n_trials, successes, p_hat, lo, hi, L)


# --------------------------------------------------------------------------- #
# RMS-only scalar release (Gaussian central-limit likelihood)
# --------------------------------------------------------------------------- #
def rms_statistic_moments(weights: np.ndarray, S: np.ndarray, m) -> Tuple[float, float]:
    """Mean and variance of R = sum_i a_i Shat_i (eq. rms-gaussian)."""
    weights = np.asarray(weights, dtype=float)
    S = np.asarray(S, dtype=float)
    m_arr = np.broadcast_to(np.asarray(m, dtype=float), S.shape)
    return float(np.sum(weights * S)), float(np.sum(weights**2 * S**2 / m_arr))


def simulate_binary_rms(
    S0: np.ndarray,
    S1: np.ndarray,
    m,
    L: int,
    n_trials: int,
    seed: int,
    weights: Optional[np.ndarray] = None,
    batch: Optional[int] = None,
) -> BinaryResult:
    """Binary test when only the scalar RMS-type statistic R = sum a_i Shat_i is released.

    Uses the optimal Gaussian scalar likelihood with the exact first two moments of R under each
    hypothesis.  ``weights`` defaults to all ones (total integrated PSD).
    """
    S0 = np.asarray(S0, dtype=float)
    S1 = np.asarray(S1, dtype=float)
    n = S0.shape[0]
    m_arr = np.broadcast_to(np.asarray(m, dtype=float), S0.shape)
    if weights is None:
        weights = np.ones(n)
    weights = np.asarray(weights, dtype=float)

    mu0, var0 = rms_statistic_moments(weights, S0, m_arr)
    mu1, var1 = rms_statistic_moments(weights, S1, m_arr)
    rng = np.random.default_rng(seed)
    if batch is None:
        batch = _max_batch(L, n)

    def gll(r, mu, var):
        return -0.5 * np.log(2 * np.pi * var) - 0.5 * (r - mu) ** 2 / var

    successes = 0
    done = 0
    while done < n_trials:
        b = min(batch, n_trials - done)
        bits = rng.integers(0, 2, size=b)
        means = np.where(bits[:, None] == 0, S0[None, :], S1[None, :])
        scale = means / m_arr[None, :]
        x = rng.gamma(shape=m_arr[None, None, :], scale=scale[:, None, :], size=(b, L, n))
        R = (x * weights[None, None, :]).sum(axis=2)  # (b, L)
        ll1 = gll(R, mu1, var1).sum(axis=1)
        ll0 = gll(R, mu0, var0).sum(axis=1)
        guess = (ll1 > ll0).astype(int)
        successes += int(np.sum(guess == bits))
        done += b

    p_hat = successes / n_trials
    from .reporting import wilson_interval
    lo, hi = wilson_interval(successes, n_trials)
    return BinaryResult(n_trials, successes, p_hat, lo, hi, L)


==> anc/euv_audit/io.py <==
"""Filesystem helpers: project paths, config loading, CSV/JSON I/O, checksums."""

from __future__ import annotations

import hashlib
import json
from pathlib import Path
from typing import Any, Dict

import pandas as pd
import yaml


def project_root() -> Path:
    """Repository root (two levels up from this file: src/euv_audit/io.py)."""
    return Path(__file__).resolve().parents[2]


def paths() -> Dict[str, Path]:
    root = project_root()
    return {
        "root": root,
        "data_raw": root / "data" / "raw",
        "data_processed": root / "data" / "processed",
        "outputs": root / "outputs",
        "fig": root / "outputs" / "figures",
        "tab": root / "outputs" / "tables",
        "logs": root / "outputs" / "logs",
        "reports": root / "outputs" / "reports",
        "paper_fig": root / "paper" / "figures",
        "paper_tab": root / "paper" / "tables",
        "anc": root / "anc",
        "configs": root / "experiments" / "configs",
        "dist": root / "dist",
    }


def ensure_dirs() -> Dict[str, Path]:
    p = paths()
    for key in ("fig", "tab", "logs", "reports", "paper_fig", "paper_tab", "dist"):
        p[key].mkdir(parents=True, exist_ok=True)
    return p


def load_config(name_or_path: str) -> Dict[str, Any]:
    """Load a YAML config by bare name (from experiments/configs) or by path."""
    candidate = Path(name_or_path)
    if not candidate.exists():
        candidate = paths()["configs"] / name_or_path
        if not candidate.suffix:
            candidate = candidate.with_suffix(".yaml")
    with open(candidate, "r") as fh:
        return yaml.safe_load(fh)


def save_csv(df: pd.DataFrame, path: Path, index: bool = False) -> Path:
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    df.to_csv(path, index=index)
    return path


def save_json(obj: Any, path: Path) -> Path:
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    with open(path, "w") as fh:
        json.dump(obj, fh, indent=2, default=str)
    return path


def sha256_file(path: Path) -> str:
    h = hashlib.sha256()
    with open(path, "rb") as fh:
        for chunk in iter(lambda: fh.read(1 << 16), b""):
            h.update(chunk)
    return h.hexdigest()


==> anc/euv_audit/logcov_channel.py <==
"""Covariance-weighted log-spectrum channel for correlated PSD bins.

Real Welch/taper/overlap PSD estimates have correlated bins, so the diagonal gamma channel can
mis-state leakage.  This module estimates the empirical log-spectrum covariance, regularises it
by shrinkage, and computes local KL / Chernoff exponents

    KL  = 1/2 (mu0-mu1)^T Sigma^{-1} (mu0-mu1),     C = KL/4   (equal covariance),

so a diagonal-gamma audit can be compared head-to-head with a correlated-bin audit.
"""

from __future__ import annotations

from typing import Tuple

import numpy as np
from scipy.special import polygamma

from . import chernoff


# --------------------------------------------------------------------------- #
# Covariance estimation and regularisation
# --------------------------------------------------------------------------- #
def empirical_log_cov(samples: np.ndarray) -> Tuple[np.ndarray, np.ndarray]:
    """Mean and covariance of Z = log(samples). ``samples`` has shape (R, n)."""
    Z = np.log(np.asarray(samples, dtype=float))
    mu = Z.mean(axis=0)
    Sigma = np.cov(Z, rowvar=False, ddof=1)
    return mu, np.atleast_2d(Sigma)


def shrink_cov(Sigma: np.ndarray, delta: float | None = None) -> np.ndarray:
    """Shrink a covariance toward its diagonal: (1-delta) Sigma + delta diag(Sigma)."""
    Sigma = np.atleast_2d(np.asarray(Sigma, dtype=float))
    if delta is None:
        delta = 0.1
    D = np.diag(np.diag(Sigma))
    return (1.0 - delta) * Sigma + delta * D


def ledoit_wolf(samples: np.ndarray) -> Tuple[np.ndarray, float]:
    """Ledoit-Wolf shrinkage of the log-sample covariance toward a scaled identity."""
    Z = np.log(np.asarray(samples, dtype=float))
    R, n = Z.shape
    Zc = Z - Z.mean(axis=0)
    S = (Zc.T @ Zc) / R
    mu = np.trace(S) / n
    target = mu * np.eye(n)
    d2 = np.sum((S - target) ** 2) / n
    b2_bar = 0.0
    for r in range(R):
        xr = Zc[r][:, None]
        b2_bar += np.sum((xr @ xr.T - S) ** 2)
    b2_bar /= (R**2 * n)
    b2 = min(b2_bar, d2)
    delta = 0.0 if d2 == 0 else b2 / d2
    Sigma = delta * target + (1 - delta) * S
    return np.atleast_2d(Sigma), float(delta)


# --------------------------------------------------------------------------- #
# Reference covariances
# --------------------------------------------------------------------------- #
def gamma_diag_logvar(m, n: int) -> np.ndarray:
    """Variance of log(Gamma(shape=m)) per bin = trigamma(m)."""
    m_arr = np.broadcast_to(np.asarray(m, dtype=float), (n,))
    return polygamma(1, m_arr)


def gamma_diag_cov(m, n: int) -> np.ndarray:
    return np.diag(gamma_diag_logvar(m, n))


def ar1_cov(n: int, rho: float, var: float | np.ndarray = 1.0) -> np.ndarray:
    """AR(1)/Toeplitz log-residual covariance: Sigma_ij = var * rho^{|i-j|}."""
    idx = np.arange(n)
    C = rho ** np.abs(idx[:, None] - idx[None, :])
    v = np.broadcast_to(np.asarray(var, dtype=float), (n,))
    return np.sqrt(v)[:, None] * C * np.sqrt(v)[None, :]


# --------------------------------------------------------------------------- #
# Exponents
# --------------------------------------------------------------------------- #
def local_kl(mu0: np.ndarray, mu1: np.ndarray, Sigma: np.ndarray) -> float:
    return chernoff.kl_gaussian_equal_cov(mu0, mu1, Sigma)


def local_chernoff(mu0: np.ndarray, mu1: np.ndarray, Sigma: np.ndarray) -> float:
    return chernoff.chernoff_gaussian(mu0, mu1, Sigma)


def diag_vs_correlated(mu0, mu1, m, rho: float, var=None) -> dict:
    """Compare the diagonal-gamma exponent with the correlated-bin exponent for the same means."""
    mu0 = np.asarray(mu0, dtype=float)
    n = mu0.shape[0]
    if var is None:
        var = gamma_diag_logvar(m, n)
    Sigma_diag = np.diag(var)
    Sigma_corr = ar1_cov(n, rho, var)
    C_diag = local_chernoff(mu0, mu1, Sigma_diag)
    C_corr = local_chernoff(mu0, mu1, Sigma_corr)
    return {"rho": rho, "C_diag": C_diag, "C_corr": C_corr,
            "ratio_corr_over_diag": (C_corr / C_diag) if C_diag > 0 else np.inf,
            "KL_diag": local_kl(mu0, mu1, Sigma_diag), "KL_corr": local_kl(mu0, mu1, Sigma_corr)}


==> anc/euv_audit/mps_backend.py <==
"""Optional PyTorch / Apple-Silicon (MPS) backend for large batched Monte Carlo.

Design rules:

* No hard dependency on PyTorch or any GPU.  ``import torch`` is wrapped; everything in the
  package works with NumPy alone.
* No CUDA assumptions.  The only accelerator considered is Apple's Metal (MPS) backend.
* The default, reproducible Monte-Carlo path is NumPy (seeded ``np.random.Generator``).  The
  torch path is opt-in and, because torch's RNG stream differs from NumPy's, is intended for
  fast exploration rather than for reproducing the seeded manuscript numbers.
* If MPS is requested but unavailable, we silently fall back to CPU (torch then NumPy).
"""

from __future__ import annotations

from typing import Optional

import numpy as np

try:  # pragma: no cover - environment dependent
    import torch

    _TORCH = True
except Exception:  # pragma: no cover
    torch = None  # type: ignore
    _TORCH = False


def torch_available() -> bool:
    return _TORCH


def mps_available() -> bool:
    if not _TORCH:
        return False
    try:  # pragma: no cover - environment dependent
        return bool(torch.backends.mps.is_available())
    except Exception:  # pragma: no cover
        return False


def pick_device(prefer: str = "auto") -> str:
    """Resolve a device string. ``prefer`` in {auto, mps, cpu}; falls back gracefully."""
    if prefer in ("cpu", None):
        return "cpu"
    if prefer in ("auto", "mps") and mps_available():
        return "mps"
    return "cpu"


def to_numpy(x):
    """Return a NumPy array for either a torch tensor or an array-like."""
    if _TORCH and isinstance(x, torch.Tensor):
        return x.detach().to("cpu").numpy()
    return np.asarray(x)


def backend_report() -> dict:
    return {
        "torch_available": torch_available(),
        "mps_available": mps_available(),
        "default_device": pick_device("auto"),
    }


def simulate_binary_torch(
    S0: np.ndarray,
    S1: np.ndarray,
    m,
    L: int,
    n_trials: int,
    seed: int,
    prefer: str = "auto",
    batch: Optional[int] = None,
):
    """Torch/MPS version of the binary likelihood-ratio Monte Carlo.

    Returns (successes, n_trials, device).  Falls back to CPU automatically.  Use the NumPy
    :func:`euv_audit.gamma_channel.simulate_binary` when exact seed reproducibility is required.
    """
    if not _TORCH:
        raise RuntimeError("PyTorch is not installed; use gamma_channel.simulate_binary instead.")

    device = pick_device(prefer)
    S0 = torch.as_tensor(np.asarray(S0, dtype=np.float64), device=device)
    S1 = torch.as_tensor(np.asarray(S1, dtype=np.float64), device=device)
    n = S0.shape[0]
    m_t = torch.as_tensor(np.broadcast_to(np.asarray(m, dtype=np.float64), (n,)).copy(), device=device)
    gen = torch.Generator(device="cpu")
    gen.manual_seed(int(seed))
    if batch is None:
        batch = max(1, int(2.0e7 / max(1, L * n)))

    inv0, inv1 = 1.0 / S0, 1.0 / S1
    logr = torch.log(S0 / S1)
    successes = 0
    done = 0
    while done < n_trials:
        b = min(batch, n_trials - done)
        bits = torch.randint(0, 2, (b,), generator=gen)  # on CPU for stable RNG
        means = torch.where(bits[:, None].to(device) == 0, S0[None, :], S1[None, :])
        conc = m_t[None, None, :].expand(b, L, n)
        rate = (m_t[None, :] / means)[:, None, :].expand(b, L, n)
        try:
            x = torch._standard_gamma(conc.contiguous()) / rate
        except Exception:  # pragma: no cover - MPS gamma fallback
            x = torch.distributions.Gamma(conc.contiguous().cpu(), rate.contiguous().cpu()).sample().to(device)
        contrib = x * (inv0 - inv1)[None, None, :] + logr[None, None, :]
        llr = (m_t[None, None, :] * contrib).sum(dim=(1, 2))
        guess = (llr > 0).to(torch.int64).cpu()
        successes += int((guess == bits).sum().item())
        done += b

    return successes, n_trials, device


==> anc/euv_audit/nuisance.py <==
"""Nuisance elimination: Schur complements, weighted projections, conditioning diagnostics.

The protected transport information is the Schur complement of the lambda block after the
amplitude/blur (and optionally floor) directions are projected out.  Equivalently it is the
squared L^2_w norm of the residual of the lambda tangent after projection onto the nuisance span.
"""

from __future__ import annotations

from typing import Sequence, Tuple

import numpy as np

from . import fisher, spectra


# --------------------------------------------------------------------------- #
# Schur complement on a Fisher matrix
# --------------------------------------------------------------------------- #
def schur_complement(J: np.ndarray, keep: Sequence[int], nuis: Sequence[int]) -> np.ndarray:
    """Schur complement J_kk - J_kn J_nn^{-1} J_nk (the information in ``keep`` given ``nuis``)."""
    J = np.asarray(J, dtype=float)
    keep = list(keep)
    nuis = list(nuis)
    Jkk = J[np.ix_(keep, keep)]
    if not nuis:
        return Jkk
    Jkn = J[np.ix_(keep, nuis)]
    Jnn = J[np.ix_(nuis, nuis)]
    return Jkk - Jkn @ np.linalg.solve(Jnn, Jkn.T)


def conditional_transport_info(K: float, lam: float, w: float = 1.0, method: str = "qr") -> float:
    """I_{lambda|alpha,beta}(K): exact flat-weight Schur complement (alpha, beta eliminated).

    ``method`` in {qr, analytic, numeric}.  ``qr`` is the backward-stable default; ``analytic``
    uses the closed-form Fisher matrix (subject to cancellation at very small K*lambda).
    """
    if method == "qr":
        return conditional_transport_info_qr(K, lam, w)
    if method == "analytic":
        J = fisher.continuous_fisher_flat(K, lam, w)
    elif method == "numeric":
        J = fisher.continuous_fisher_numeric(K, A=1.0, beta=0.0, lam=lam, S0=0.0, w=w)
    else:
        raise ValueError(f"unknown method {method!r}")
    return float(schur_complement(J, keep=[2], nuis=[0, 1])[0, 0])


def conditional_transport_info_qr(K: float, lam: float, w: float = 1.0, n_quad: int = 2000) -> float:
    """Backward-stable I_{lambda|alpha,beta}(K) via QR projection of g_lambda off span{1, k^2}.

    Avoids the catastrophic cancellation of the analytic Schur subtraction at small K*lambda, so
    it is the method used for the transport-knee validation down to K*lambda ~ 0.02.
    """
    x, wq = fisher._gauss_legendre_0K(K, n_quad)
    sw = np.sqrt(w * wq)
    g = spectra.g_lambda(x, lam) * sw
    B = np.column_stack([np.ones_like(x), x**2]) * sw[:, None]
    Q, _ = np.linalg.qr(B)
    r = g - Q @ (Q.T @ g)
    return float(r @ r)


def conditional_transport_info_svd(K: float, lam: float, w: float = 1.0, n_quad: int = 2000) -> float:
    """I_{lambda|alpha,beta}(K) via an SVD projection of g_lambda off span{1, k^2}.

    A second backward-stable route, independent of the QR path: it projects onto the left
    singular subspace of the (sqrt-weighted) nuisance basis.  Used in
    ``tests/test_schur_methods.py`` to cross-check QR, SVD, and the direct Schur complement.
    """
    x, wq = fisher._gauss_legendre_0K(K, n_quad)
    sw = np.sqrt(w * wq)
    g = spectra.g_lambda(x, lam) * sw
    B = np.column_stack([np.ones_like(x), x**2]) * sw[:, None]
    U, s, _ = np.linalg.svd(B, full_matrices=False)
    tol = max(B.shape) * np.finfo(float).eps * (s[0] if s.size else 1.0)
    Ur = U[:, s > tol]
    r = g - Ur @ (Ur.T @ g)
    return float(r @ r)


def floor_aware_conditional_info(
    K: float,
    A: float,
    beta: float,
    lam: float,
    S0: float,
    w: float = 1.0,
    n_quad: int = 800,
) -> Tuple[float, float]:
    """Floor-aware transport info and the nuisance-block condition number.

    Returns (I_{lambda|alpha,beta,S0}, cond(nuisance block)) using the floor-aware tangents
    {d_alpha f, d_beta f, d_S0 f} as nuisance and d_lambda f as the protected direction.
    """
    coords = ("alpha", "beta", "lambda", "S0")
    J = fisher.continuous_fisher_numeric(K, A=A, beta=beta, lam=lam, S0=S0, w=w,
                                         coords=coords, n_quad=n_quad)
    # order: alpha=0, beta=1, lambda=2, S0=3 ; keep lambda, eliminate {alpha,beta,S0}
    info = float(schur_complement(J, keep=[2], nuis=[0, 1, 3])[0, 0])
    nuis_block = J[np.ix_([0, 1, 3], [0, 1, 3])]
    cond = float(np.linalg.cond(nuis_block))
    return info, cond


# --------------------------------------------------------------------------- #
# Weighted projection in L^2_w[0, K]  (function-space view used by release maps)
# --------------------------------------------------------------------------- #
def weighted_inner(g: np.ndarray, h: np.ndarray, wq: np.ndarray) -> float:
    return float(np.sum(wq * g * h))


def project_out(g: np.ndarray, basis: np.ndarray, wq: np.ndarray) -> np.ndarray:
    """Residual of ``g`` after L^2_w projection onto the columns of ``basis``."""
    g = np.asarray(g, dtype=float)
    B = np.asarray(basis, dtype=float)
    W = np.asarray(wq, dtype=float)
    BWB = B.T @ (B * W[:, None])
    BWg = B.T @ (W * g)
    coef = np.linalg.solve(BWB, BWg)
    return g - B @ coef


def residual_norm_sq(g: np.ndarray, basis: np.ndarray, wq: np.ndarray) -> float:
    r = project_out(g, basis, wq)
    return weighted_inner(r, r, wq)


def transport_info_by_projection(K: float, lam: float, w: float = 1.0, n_quad: int = 800) -> float:
    """I_{lambda|alpha,beta} via explicit projection of g_lambda off span{1, k^2} (cross-check)."""
    x, wq = fisher._gauss_legendre_0K(K, n_quad)
    g = spectra.g_lambda(x, lam)
    basis = np.column_stack([np.ones_like(x), x**2])
    return residual_norm_sq(g, basis, w * wq)


# --------------------------------------------------------------------------- #
# Conditioning diagnostics
# --------------------------------------------------------------------------- #
def nuisance_condition_number(J: np.ndarray, nuis: Sequence[int]) -> float:
    block = np.asarray(J, dtype=float)[np.ix_(list(nuis), list(nuis))]
    return float(np.linalg.cond(block))


==> anc/euv_audit/plotting.py <==
"""Matplotlib figure generation (no seaborn), tuned for journal/arXiv-safe PDFs.

Fonts are embedded as TrueType (``pdf.fonttype = 42``) to avoid Type-3 warnings on arXiv, and
math is rendered with mathtext so no system LaTeX is required to build figures.
"""

from __future__ import annotations

from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402
import numpy as np  # noqa: E402


def setup_style() -> None:
    plt.rcParams.update({
        "figure.figsize": (5.4, 3.8), "figure.dpi": 150, "savefig.dpi": 300,
        "savefig.bbox": "tight", "pdf.fonttype": 42, "ps.fonttype": 42,
        "font.size": 10, "axes.titlesize": 10, "axes.labelsize": 10,
        "legend.fontsize": 8.5, "xtick.labelsize": 9, "ytick.labelsize": 9,
        "axes.grid": True, "grid.alpha": 0.3, "grid.linewidth": 0.5, "lines.linewidth": 1.6,
        "axes.prop_cycle": plt.cycler(color=[
            "#1b4965", "#bc4749", "#2a9d8f", "#e09f3e", "#5f0f40", "#0f7173"]),
    })


def save_fig(fig, path, also_paper: bool = False) -> Path:
    """Save a Matplotlib figure to ``outputs/figures`` (raster reference only).

    The article uses LaTeX-native pgfplots sources (``paper/figures/fig_*.tex`` + ``.dat``), so
    these PDFs are *not* mirrored into ``paper/figures`` by default and never enter the arXiv zip;
    they remain available under ``outputs/figures`` as convenience raster renderings.
    """
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(path)
    if also_paper:
        paper_dir = path.parents[2] / "paper" / "figures"
        if paper_dir.exists():
            fig.savefig(paper_dir / path.name)
    plt.close(fig)
    return path


def fig_measured_psd_fit(k, psd, fit_free, fit_forced, path, lam_forced=None):
    setup_style()
    kk = np.geomspace(k.min(), k.max(), 400)
    fig, ax = plt.subplots()
    ax.loglog(k, psd, "o", ms=4, color="#1b4965", label="digitized points (reconstructed)", zorder=3)
    ax.loglog(kk, fit_free.psd(kk), "-", color="#bc4749",
              label=fr"free $\lambda$={fit_free.lam:.2f} nm (logRMSE {fit_free.log_rmse:.3f})")
    if fit_forced is not None:
        lf = lam_forced if lam_forced is not None else fit_forced.lam
        ax.loglog(kk, fit_forced.psd(kk), "--", color="#2a9d8f",
                  label=fr"forced $\lambda$={lf:.0f} nm (logRMSE {fit_forced.log_rmse:.3f})")
    ax.set_xlabel(r"wavenumber $k$ (nm$^{-1}$)")
    ax.set_ylabel("PSD (arb.)")
    ax.set_title("Measured EUV PSD fit (reconstructed points)")
    ax.legend(frameon=False)
    return save_fig(fig, path)


def fig_transport_knee(X, exact, asymptotic, path):
    setup_style()
    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(8.0, 3.5))
    ax1.loglog(X, exact, "-", color="#1b4965", label="exact Schur complement")
    ax1.loglog(X, asymptotic, "--", color="#bc4749", label=r"$(64/1225)\,w\lambda^6K^9$")
    ax1.set_xlabel(r"$K\lambda$")
    ax1.set_ylabel(r"$\mathcal{I}_{\lambda\mid\alpha,\beta}(K)/w$")
    ax1.set_title("Transport-knee leakage law")
    ax1.legend(frameon=False)
    ax2.semilogx(X, np.asarray(exact) / np.asarray(asymptotic), "-", color="#2a9d8f")
    ax2.axhline(1.0, color="0.5", lw=0.8, ls=":")
    ax2.set_xlabel(r"$K\lambda$")
    ax2.set_ylabel("exact / asymptotic")
    ax2.set_title("Low-band agreement")
    fig.tight_layout()
    return save_fig(fig, path)


def fig_covariance_ablation(rho, C_diag, C_corr, path):
    setup_style()
    fig, ax = plt.subplots()
    ax.plot(rho, np.asarray(C_corr) / C_diag, "-o", ms=4, color="#1b4965")
    ax.axhline(1.0, color="0.5", lw=0.8, ls=":")
    ax.set_xlabel(r"bin correlation $\rho$ (AR(1) log-residuals)")
    ax.set_ylabel("correlated / diagonal exponent")
    ax.set_title("Diagonal gamma vs correlated-bin leakage")
    return save_fig(fig, path)


def fig_finite_training(df, path):
    setup_style()
    fig, ax = plt.subplots()
    for L, sub in df.groupby("L"):
        sub = sub.sort_values("Q")
        ax.plot(sub["Q"], sub["penalty"], "-o", ms=4, label=f"L={L}")
    ax.axhline(0.0, color="0.5", lw=0.8, ls=":")
    ax.set_xscale("log")
    ax.set_xlabel("training budget Q per template")
    ax.set_ylabel("ideal $-$ plug-in success")
    ax.set_title("Finite-training penalty")
    ax.legend(frameon=False, title="challenge length")
    return save_fig(fig, path)


def fig_coupling_map(Klam, rho_floor, info_grid, cond_grid, path):
    setup_style()
    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(8.4, 3.6))
    ext = [Klam.min(), Klam.max(), rho_floor.min(), rho_floor.max()]
    im1 = ax1.imshow(np.log10(info_grid), origin="lower", aspect="auto", extent=ext, cmap="viridis")
    ax1.set_xlabel(r"$K\lambda$"); ax1.set_ylabel(r"$S_0/A$")
    ax1.set_title(r"$\log_{10}\,\mathcal{I}_{\lambda\mid\alpha,\beta,S_0}$")
    fig.colorbar(im1, ax=ax1, fraction=0.046)
    im2 = ax2.imshow(np.log10(cond_grid), origin="lower", aspect="auto", extent=ext, cmap="magma")
    ax2.set_xlabel(r"$K\lambda$"); ax2.set_ylabel(r"$S_0/A$")
    ax2.set_title(r"$\log_{10}\,\mathrm{cond}$(nuisance block)")
    fig.colorbar(im2, ax=ax2, fraction=0.046)
    fig.tight_layout()
    return save_fig(fig, path)


def fig_release_frontier(eps, utility, path, converse_eps=None, converse_util=None, rho=None):
    setup_style()
    fig, ax = plt.subplots()
    title = "Leakage-utility frontier (rank-one optimum)"
    if rho is not None:
        title += fr"  ($\rho={rho:.2f}$)"
    ax.semilogx(eps, utility, "-", color="#1b4965", label="optimal utility")
    if converse_eps is not None:
        ax.semilogx(converse_eps, converse_util, "--", color="#bc4749", label="converse bound")
    ax.set_xlabel(r"protected leakage budget $\varepsilon$")
    ax.set_ylabel(r"retained utility $|\langle z,u\rangle|$")
    ax.set_title(title)
    ax.legend(frameon=False)
    return save_fig(fig, path)


==> anc/euv_audit/release_maps.py <==
"""Release-map geometry and the leakage-utility optimiser.

Everything lives in the log-spectrum Hilbert space L^2_w[0, K].  We discretise with a quadrature
grid and fold the weight into the vectors (``vhat = sqrt(w) * v``) so ordinary Euclidean linear
algebra realises the weighted inner product.  This gives the released Fisher information, the
nullspace release condition, the zero-leakage utility projection (Thm projection-synthesis), and
the rank-one leakage-utility optimiser / converse (Thms minimax / converse).
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Tuple

import numpy as np

from . import fisher


# --------------------------------------------------------------------------- #
# Grid and weighted inner product
# --------------------------------------------------------------------------- #
def quad_grid(K: float, n: int = 1200) -> Tuple[np.ndarray, np.ndarray]:
    return fisher._gauss_legendre_0K(K, n)


def winner(a: np.ndarray, b: np.ndarray, wq: np.ndarray) -> float:
    return float(np.sum(wq * a * b))


def wnorm(a: np.ndarray, wq: np.ndarray) -> float:
    return float(np.sqrt(winner(a, a, wq)))


def wunit(a: np.ndarray, wq: np.ndarray) -> np.ndarray:
    return a / wnorm(a, wq)


# --------------------------------------------------------------------------- #
# Released Fisher and nullspace condition
# --------------------------------------------------------------------------- #
def released_fisher(G: np.ndarray, R: np.ndarray, Sigma_inv: np.ndarray) -> np.ndarray:
    """I_R = G^T R^T Sigma^{-1} R G.  G: (n, p); R: (d, n); Sigma_inv: (d, d)."""
    RG = R @ G
    return RG.T @ Sigma_inv @ RG


def nullspace_leakage(R: np.ndarray, G: np.ndarray, p: np.ndarray) -> float:
    """||R G p|| -- zero iff the protected tangent ``p`` has zero local exponent (Thm nullspace)."""
    return float(np.linalg.norm(R @ (G @ p)))


# --------------------------------------------------------------------------- #
# Zero-leakage utility projection (Thm projection-synthesis)
# --------------------------------------------------------------------------- #
@dataclass
class ProjectionResult:
    Z: np.ndarray
    retained_energy: float
    total_energy: float
    retained_fraction: float
    leakage: float
    eigvals: np.ndarray


def zero_leakage_utility_projection(P, U, wq, d: int) -> ProjectionResult:
    """Optimal d-dim zero-leakage release subspace and the utility energy it retains."""
    sw = np.sqrt(np.asarray(wq, dtype=float))
    Ph = np.asarray(P, dtype=float) * sw[:, None]
    Uh = np.asarray(U, dtype=float) * sw[:, None]

    QP, _ = np.linalg.qr(Ph)
    Pi_P = QP @ QP.T
    Pi_Pperp = np.eye(Ph.shape[0]) - Pi_P
    QU, _ = np.linalg.qr(Uh)
    Pi_U = QU @ QU.T

    A = Pi_Pperp @ Pi_U @ Pi_Pperp
    A = 0.5 * (A + A.T)
    evals, evecs = np.linalg.eigh(A)
    order = np.argsort(evals)[::-1]
    evals, evecs = evals[order], evecs[:, order]
    Zh = evecs[:, :d]

    retained = float(np.sum(evals[:d]))
    total = float(QU.shape[1])
    leakage = float(np.max(np.linalg.norm(Pi_P @ Zh, axis=0)))
    Z = Zh / sw[:, None]
    return ProjectionResult(Z, retained, total, retained / total, leakage, evals)


# --------------------------------------------------------------------------- #
# Rank-one leakage-utility optimiser and converse
# --------------------------------------------------------------------------- #
@dataclass
class RankOneResult:
    eps: float
    utility: float
    rho: float
    leakage_exponent: float


def rank_one_optimizer(p, u, tau2: float, eps: float, wq) -> RankOneResult:
    """Max utility |<z,u>| over ||z||<=1 with protected exponent <z,p>^2/(2 tau^2) <= eps."""
    pn = wunit(np.asarray(p, dtype=float), wq)
    un = wunit(np.asarray(u, dtype=float), wq)
    rho = winner(un, pn, wq)
    absrho = abs(rho)
    A = np.sqrt(2.0 * tau2 * eps)  # max allowed |<z, p>| under the leakage budget
    # Utility a*rho + sqrt(1-a^2) sqrt(1-rho^2) increases in a up to a = rho (where it hits 1);
    # once the budget admits a >= rho, the optimum aligns z with u.
    if A >= absrho:
        return RankOneResult(eps, 1.0, float(rho), absrho**2 / (2.0 * tau2))
    utility = A * absrho + np.sqrt(1 - A**2) * np.sqrt(max(0.0, 1 - absrho**2))
    return RankOneResult(eps, float(utility), float(rho), eps)


def leakage_utility_converse(rho: float, gamma: float, tau2: float) -> float:
    """Minimum protected exponent for any scalar release with utility gain >= gamma (Thm converse)."""
    val = max(0.0, rho * gamma - np.sqrt(max(0.0, (1 - rho**2) * (1 - gamma**2))))
    return val**2 / (2.0 * tau2)


def leakage_utility_frontier(p, u, tau2: float, eps_grid, wq):
    """Utility vs leakage-budget frontier (rank-one optimum) over ``eps_grid``."""
    eps_grid = np.asarray(eps_grid, dtype=float)
    util = np.array([rank_one_optimizer(p, u, tau2, e, wq).utility for e in eps_grid])
    rho = winner(wunit(u, wq), wunit(p, wq), wq)
    return eps_grid, util, float(rho)


==> anc/euv_audit/reporting.py <==
"""Reporting helpers: Wilson intervals, number formatting, and clean LaTeX tables.

Number cells are emitted as self-contained math.  :func:`sci` always renders proper scientific
notation ``$a.bb\\times10^{c}$`` (so a column never mixes ``0.00`` with ``5.36e-3``), and integers
are thin-space grouped (``2\\,032\\,914``).  :func:`latex_table` places the caption *above* the
rule and a discussion *note* below it, the textbook layout the floats should have.
"""

from __future__ import annotations

import math
from typing import Iterable, List, Optional, Sequence, Tuple


# --------------------------------------------------------------------------- #
# Statistics
# --------------------------------------------------------------------------- #
def wilson_interval(successes: int, n: int, z: float = 1.959963984540054) -> Tuple[float, float]:
    """Wilson score interval for a binomial proportion (default ~95%)."""
    if n <= 0:
        return (0.0, 0.0)
    p = successes / n
    z2 = z * z
    denom = 1.0 + z2 / n
    center = (p + z2 / (2 * n)) / denom
    half = (z / denom) * math.sqrt(p * (1 - p) / n + z2 / (4 * n * n))
    return (max(0.0, center - half), min(1.0, center + half))


# --------------------------------------------------------------------------- #
# Number formatting (math-mode, column-agnostic)
# --------------------------------------------------------------------------- #
def _isnan(x) -> bool:
    return isinstance(x, float) and math.isnan(x)


def sci(x, p: int = 2) -> str:
    """Proper scientific notation in math mode: ``$a.bb\\times10^{c}$`` (``$a.bb$`` when c==0).

    Always scientific so a numeric column reads consistently and never collapses a small value
    such as 4.88e-3 to ``0.00``.
    """
    if x is None or _isnan(x):
        return "--"
    if isinstance(x, float) and math.isinf(x):
        return r"$\infty$"
    if x == 0:
        return "$0$"
    exp = int(math.floor(math.log10(abs(x))))
    mant = x / (10.0 ** exp)
    if round(abs(mant), p) >= 10.0:  # guard 9.999 -> 10.00 rounding
        mant /= 10.0
        exp += 1
    if exp == 0:
        return rf"${mant:.{p}f}$"
    return rf"${mant:.{p}f}\times10^{{{exp}}}$"


def sci_tex(x, p: int = 2) -> str:
    """Bare (no dollar signs) scientific string for use inside an existing math context."""
    return sci(x, p).strip("$")


def fmt_int(x) -> str:
    """Thousands-separated integer with thin spaces, e.g. 2\\,032\\,914 (safe in c/r columns)."""
    if x is None or _isnan(x):
        return "--"
    if isinstance(x, float) and math.isinf(x):
        return r"$\infty$"
    return f"{int(round(x)):,}".replace(",", r"\,")


def fmt_ci(lo: float, hi: float, p: int = 3) -> str:
    """A confidence interval as one compact cell ``[0.983, 0.987]``."""
    return f"[{lo:.{p}f}, {hi:.{p}f}]"


def pct(x: float, p: int = 0) -> str:
    return f"{x*100:.{p}f}"


# --------------------------------------------------------------------------- #
# LaTeX tables (caption on top, discussion note underneath)
# --------------------------------------------------------------------------- #
def latex_table(
    colspec: str,
    header: Sequence[str],
    rows: Iterable[Sequence[str]],
    caption: str,
    label: str,
    note: Optional[str] = None,
    size: str = r"\small",
    position: str = "htbp",
    tabcolsep: Optional[str] = "6pt",
    arraystretch: Optional[str] = "1.15",
    centering: bool = True,
    **_ignored,
) -> str:
    """Return a complete ``table`` environment: caption + label on top, table, then a note.

    The ``note`` (a sentence or two interpreting the numbers) is rendered as a sized, full-width
    ``\\footnotesize`` paragraph under the bottom rule, so no float is left bare.
    """
    lines: List[str] = [rf"\begin{{table}}[{position}]"]
    if centering:
        lines.append(r"\centering")
    if size:
        lines.append(size)
    if arraystretch:
        lines.append(rf"\renewcommand{{\arraystretch}}{{{arraystretch}}}")
    lines.append(rf"\caption{{{caption}}}")
    lines.append(rf"\label{{{label}}}")
    if tabcolsep:
        lines.append(rf"\setlength{{\tabcolsep}}{{{tabcolsep}}}")
    lines.append(rf"\begin{{tabular}}{{{colspec}}}")
    lines.append(r"\toprule")
    lines.append(" & ".join(header) + r" \\")
    lines.append(r"\midrule")
    for row in rows:
        lines.append(" & ".join(str(c) for c in row) + r" \\")
    lines.append(r"\bottomrule")
    lines.append(r"\end{tabular}")
    if note:
        lines.append(r"\par\vspace{3pt}")
        lines.append(rf"\begin{{minipage}}{{0.92\linewidth}}\footnotesize {note}\end{{minipage}}")
    lines.append(r"\end{table}")
    return "\n".join(lines) + "\n"


def write_latex_table(path, *args, **kwargs) -> str:
    from pathlib import Path

    text = latex_table(*args, **kwargs)
    p = Path(path)
    p.parent.mkdir(parents=True, exist_ok=True)
    p.write_text(text)
    return text


def md_table(header: Sequence[str], rows: Iterable[Sequence[str]]) -> str:
    out = ["| " + " | ".join(header) + " |", "|" + "|".join(["---"] * len(header)) + "|"]
    for r in rows:
        out.append("| " + " | ".join(str(c) for c in r) + " |")
    return "\n".join(out)


==> anc/euv_audit/spectra.py <==
"""Screened EUV roughness spectrum and its log-spectral tangents.

The released local spectrum is

    S_theta(k) = A * exp(-beta * k**2) * (1 + lambda**2 * k**2)**(-3/2) + S0,      (1)

with the acid-transport relation

    lambda**2 = D_H / (k_q * q0 + k_loss).                                          (2)

Recipe coordinates used throughout:

    alpha = log A      (log amplitude; nuisance)
    beta               (Gaussian blur budget, = sigma_g**2; nuisance)
    lambda             (screened acid-transport length; protected)
    S0                 (white metrology floor; nuisance)

Working in ``alpha = log A`` makes the amplitude tangent constant and matches the
manuscript's log-spectrum geometry.  All functions are NumPy-vectorised over ``k``.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Dict

import numpy as np

ArrayLike = np.ndarray


# --------------------------------------------------------------------------- #
# Spectrum
# --------------------------------------------------------------------------- #
def screened_part(k: ArrayLike, A: float, beta: float, lam: float) -> np.ndarray:
    """The floor-free screened spectrum P(k) = A e^{-beta k^2}(1+lam^2 k^2)^{-3/2}."""
    k = np.asarray(k, dtype=float)
    return A * np.exp(-beta * k**2) * (1.0 + (lam * k) ** 2) ** (-1.5)


def screened_psd(k: ArrayLike, A: float, beta: float, lam: float, S0: float = 0.0) -> np.ndarray:
    """Full released spectrum S(k) of eq. (1), including the white floor S0."""
    return screened_part(k, A, beta, lam) + S0


def log_psd(k: ArrayLike, A: float, beta: float, lam: float, S0: float = 0.0) -> np.ndarray:
    """f(k) = log S(k)."""
    return np.log(screened_psd(k, A, beta, lam, S0))


def g_lambda(k: ArrayLike, lam: float) -> np.ndarray:
    """Floor-free lambda log-tangent g_lambda(k) = -3 lam k^2 / (1 + lam^2 k^2).

    This is ``d/dlambda log P(k)`` and the object whose finite-band norm (after
    amplitude/blur projection) gives the transport-knee K^9 law.
    """
    k = np.asarray(k, dtype=float)
    return -3.0 * lam * k**2 / (1.0 + (lam * k) ** 2)


def log_tangents(
    k: ArrayLike, A: float, beta: float, lam: float, S0: float = 0.0
) -> Dict[str, np.ndarray]:
    """Floor-aware log-spectral tangents d f / d theta for theta in {alpha, beta, lambda, S0}.

    Implements the manuscript's eq. (floor-tangents):

        d_alpha f = r(k)
        d_beta  f = -r(k) k^2
        d_lam   f = -r(k) * 3 lam k^2 / (1 + lam^2 k^2)
        d_S0    f = 1 / (P(k) + S0)

    with r(k) = P(k) / (P(k) + S0).  For S0 = 0, r == 1 and the first three reduce to the
    floor-free tangents {1, -k^2, g_lambda}.
    """
    k = np.asarray(k, dtype=float)
    P = screened_part(k, A, beta, lam)
    S = P + S0
    r = P / S
    return {
        "alpha": r,
        "beta": -r * k**2,
        "lambda": r * g_lambda(k, lam),
        "S0": 1.0 / S,
    }


def tangent_matrix(
    k: ArrayLike,
    A: float,
    beta: float,
    lam: float,
    S0: float = 0.0,
    coords=("alpha", "beta", "lambda"),
) -> np.ndarray:
    """Stack selected tangents column-wise into an (n, p) matrix G with G[:, j] = d f / d theta_j."""
    t = log_tangents(k, A, beta, lam, S0)
    return np.column_stack([t[c] for c in coords])


# --------------------------------------------------------------------------- #
# Acid-transport chemistry (eq. 2) and the q0 derivative through lambda
# --------------------------------------------------------------------------- #
def lam2_from_chem(D_H: float, k_q: float, q0: float, k_loss: float) -> float:
    """lambda^2 = D_H / (k_q q0 + k_loss)."""
    denom = k_q * q0 + k_loss
    if denom <= 0:
        raise ValueError("k_q*q0 + k_loss must be positive")
    return D_H / denom


def lam_from_chem(D_H: float, k_q: float, q0: float, k_loss: float) -> float:
    return float(np.sqrt(lam2_from_chem(D_H, k_q, q0, k_loss)))


def mu_from_lam(lam: float) -> float:
    """Screened transport rate mu = lambda^{-2} (the only single-spectrum identifiable combination)."""
    return lam ** -2


def dlam_dq0(D_H: float, k_q: float, q0: float, k_loss: float) -> float:
    """d lambda / d q0 = -(1/2) lambda^3 (k_q / D_H)   (manuscript eq. dlambda)."""
    lam = lam_from_chem(D_H, k_q, q0, k_loss)
    return -0.5 * lam**3 * k_q / D_H


def q0_tangent(
    k: ArrayLike, A: float, beta: float, S0: float, D_H: float, k_q: float, q0: float, k_loss: float
) -> np.ndarray:
    """Log-spectral tangent of a quencher shift, d f / d q0 = (d f / d lambda)(d lambda / d q0)."""
    lam = lam_from_chem(D_H, k_q, q0, k_loss)
    d_lam = log_tangents(k, A, beta, lam, S0)["lambda"]
    return d_lam * dlam_dq0(D_H, k_q, q0, k_loss)


# --------------------------------------------------------------------------- #
# Convenience: recipe container
# --------------------------------------------------------------------------- #
@dataclass(frozen=True)
class Recipe:
    """A local EUV recipe point theta = (A, beta, lambda, S0)."""

    A: float = 1.0
    beta: float = 0.0
    lam: float = 1.0
    S0: float = 0.0

    def psd(self, k: ArrayLike) -> np.ndarray:
        return screened_psd(k, self.A, self.beta, self.lam, self.S0)

    def log_psd(self, k: ArrayLike) -> np.ndarray:
        return log_psd(k, self.A, self.beta, self.lam, self.S0)

    def tangents(self, k: ArrayLike, coords=("alpha", "beta", "lambda")) -> np.ndarray:
        return tangent_matrix(k, self.A, self.beta, self.lam, self.S0, coords)

    @property
    def alpha(self) -> float:
        return float(np.log(self.A))


==> anc/manifest.json <==
{
  "package": "euv_recipe_release_arxiv_source",
  "built": "2026-05-31T16:06:44.913316+00:00",
  "n_files": 93,
  "article_source": "main.tex",
  "ancillary_root": "anc/",
  "reproduce": "cd anc && python reproduce.py",
  "validation": "cd anc && python validation/run_all_validations.py --quick",
  "arxiv_rules": "anc/ holds only ancillary files (program code, data, regeneration and validation scripts); no TeX under anc/; the compiled PDF is NOT in the zip (arXiv compiles main.tex); figures are pgfplots .tex with .dat data; no embedded JavaScript in any PDF.",
  "note": "Article source references figures/ and tables/ only; anc/ is standalone."
}


==> anc/outputs/coupling_condition_map.csv <==
Klam,S0_over_A,info_floor_aware,cond_nuisance
0.3,0.0,2.8708502415597525e-10,152501870.0047343
0.75,0.0,1.0588516498738487e-05,171400.98746775693
1.2,0.0,0.0007581508530924985,11025.68626546528
1.6500000000000001,0.0,0.007471704892429543,3215.329697374162
2.1,0.0,0.030650227954673426,1813.9449431755595
2.55,0.0,0.0796230306980874,1435.6654021679985
3.0,0.0,0.15846168572532981,1511.5775731638446
0.3,0.1,2.343687639794201e-10,153115724.26572132
0.75,0.1,8.120559131102878e-06,173623.55480302504
1.2,0.1,0.0005231885297111161,10711.793372858381
1.6500000000000001,0.1,0.004506138907230728,2757.7318655357312
2.1,0.1,0.015935090070837266,1294.9562748564792
2.55,0.1,0.035661206415456004,803.1856522010156
3.0,0.1,0.06160528641013663,583.0967297842424
0.3,0.2,1.9493732713107836e-10,153629589.89677775
0.75,0.2,6.432640901637976e-06,175681.97175556154
1.2,0.2,0.00038569577055613813,10620.098188414311
1.6500000000000001,0.2,0.0030856232782930926,2589.723076367901
2.1,0.2,0.010254638023414309,1148.515209749619
2.55,0.2,0.02189906123451868,678.682819967479
3.0,0.2,0.03658330188528658,471.6038466873734
0.3,0.30000000000000004,1.646532628123143e-10,154066006.99266315
0.75,0.30000000000000004,5.22514442054256e-06,177544.82350877888
1.2,0.30000000000000004,0.0002972826843264942,10617.867125591134
1.6500000000000001,0.30000000000000004,0.0022679795227815713,2513.190435901459
2.1,0.30000000000000004,0.0072743934747266925,1083.120001541112
2.55,0.30000000000000004,0.015159779384870231,626.2798766963825
3.0,0.30000000000000004,0.024912479753278483,427.6900552407512
0.3,0.4,1.4092319759045902e-10,154441212.53905424
0.75,0.4,4.330495516707833e-06,179217.61177592562
1.2,0.4,0.000236690884043822,10655.203935240399
1.6500000000000001,0.4,0.001746350579444389,2475.8155352754998
2.1,0.4,0.005472076727396358,1048.504848103327
2.55,0.4,0.011230271871533581,598.4872432303343
3.0,0.4,0.018271134092304298,404.6898993593399
0.3,0.5,1.219835814390141e-10,154767218.8072804
0.75,0.5,3.648673684505943e-06,180717.65575578206
1.2,0.5,0.00019319110512458493,10710.25898417001
1.6500000000000001,0.5,0.0013903037076007374,2457.922688378602
2.1,0.5,0.0042845139264869325,1028.5909841232385
2.55,0.5,0.008700091431608492,581.9684761913111
3.0,0.5,0.014058342461152173,390.9095503464558


==> anc/outputs/covariance_bin_ablation.csv <==
rho,C_diag,C_corr,ratio_corr_over_diag
0.0,0.0023617524764872363,0.002361752476487236,0.9999999999999998
0.1,0.0023617524764872363,0.001959239866572546,0.8295703661065409
0.2,0.0023617524764872363,0.0016246016411292836,0.687879723765821
0.3,0.0023617524764872363,0.0013424865925484725,0.5684281506693818
0.4,0.0023617524764872363,0.0011021227846569211,0.4666546539610995
0.5,0.0023617524764872363,0.0008959714602162986,0.3793672152929955
0.6,0.0023617524764872363,0.000719139324016157,0.30449394302563504
0.7,0.0023617524764872363,0.0005697938347767912,0.24125891279863362
0.8,0.0023617524764872363,0.0004528212784991463,0.19173104845121286
0.9,0.0023617524764872363,0.00040795568916277984,0.17273431200951025


==> anc/outputs/finite_training_penalty.csv <==
Q,L,n_trials,plugin_success,plugin_ci_low,plugin_ci_high,ideal_success,penalty
5,50,400,0.535,0.486020056782804,0.5833140826137954,0.9375,0.40249999999999997
10,50,400,0.5,0.451234504169709,0.548765495830291,0.9175,0.4175
20,50,400,0.575,0.5260675370904098,0.6225056187594458,0.9175,0.3425
50,50,400,0.56,0.5110127871951399,0.6078457374847447,0.9225,0.36249999999999993
100,50,400,0.665,0.617370024300236,0.7094909185694462,0.915,0.25
500,50,400,0.7575,0.7131775779269679,0.7969235904908692,0.91,0.15250000000000008
5,109,400,0.5275,0.4785460270872868,0.5759307967243268,0.9825,0.45500000000000007
10,109,400,0.4975,0.44875888867958347,0.5462886727920879,0.9825,0.48500000000000004
20,109,400,0.495,0.44628448078239025,0.5438106421609528,0.985,0.49
50,109,400,0.645,0.5969304612084719,0.6903109734345821,0.9875,0.3425
100,109,400,0.6925,0.6456251644125997,0.7357126022686962,0.9875,0.29500000000000004
500,109,400,0.85,0.8116863892693679,0.8816550046966246,0.98,0.13
5,200,400,0.5,0.451234504169709,0.548765495830291,1.0,0.5
10,200,400,0.5375,0.4885138311983594,0.5857727467265683,1.0,0.4625
20,200,400,0.5375,0.4885138311983594,0.5857727467265683,0.9975,0.4600000000000001
50,200,400,0.615,0.5664353568701253,0.6613768154329864,0.9975,0.38250000000000006
100,200,400,0.6425,0.5943817784800669,0.6879072176346586,1.0,0.35750000000000004
500,200,400,0.9125,0.8807392673857086,0.9364130897884968,1.0,0.08750000000000002


==> anc/outputs/measured_psd_fit.csv <==
param,free_fit,ci_low,ci_high,forced_fit,manuscript
A,0.06838853378174867,0.06270118542827854,0.0738370960809811,0.10962908384927417,0.0662
beta,9.05268764763602,1.3780807620505484,18.068322818103095,4.771154790953318e-10,8.94
lam,10.10521342425635,8.804738275107198,11.369305055536396,17.0,9.71
S0,0.0003682332309564373,1.0355060898147559e-17,0.0006779926074601396,0.0005838286968412133,0.000344
log_rmse,0.11096742927454886,0.06673750000221541,0.12766066317795638,0.3501225928552226,0.12


==> anc/outputs/release_optimizer_summary.csv <==
eps,utility
1e-06,0.6007116934811034
2.1638817776303234e-06,0.6012440964637993
4.682384347560569e-06,0.6020267851156474
1.0132126165547767e-05,0.6031770846926159
2.1924723178280215e-05,0.6048669272496139
4.744250896506975e-05,0.6073478097094805
0.00010265998063457747,0.6109866196339925
0.0002221440613870441,0.6163164124880283
0.0004806934864442167,0.6241069369803417
0.0010401638759422293,0.635459322073934
0.0022507916569007185,0.6519255952577117
0.004870447051609823,0.6756409176110444
0.010539071623891822,0.709419967245139
0.022805305040080336,0.7566675715210437
0.04934798400953081,0.8206500276364427
0.10678320336101632,0.9015658014182644
0.23106622790989634,0.9837854216473487
0.5,1.0


==> anc/outputs/table3_published_scale.csv <==
band_edge,K_nm_inv,Klam,bins,chernoff_C,L_0.9,severity,manuscript_C,ratio_to_manuscript
0.05,0.05,0.36000000000000004,19,1.1326528549917393e-06,2032914,low,1.13e-06,1.0023476592847251
0.1,0.1,0.7200000000000001,38,0.00022881886982804587,10063,low,0.000229,0.9992090385504186
0.2,0.2,1.4400000000000002,76,0.012971291315428247,178,moderate,0.013,0.9977916396483267
0.4,0.4,2.8800000000000003,152,0.1483872146864778,16,high,0.148,1.0026163154491745
nyquist,0.6283185307179586,4.523893421169302,240,0.3763563953276652,7,high,0.376,1.0009478599140031


==> anc/outputs/table4_binary_gamma.csv <==
Klam,Delta,chernoff_C,L_0.9,ml_success,ml_ci,manuscript_C,ratio_to_manuscript
0.3,0.1,9.093154225987683e-06,253222,,,9.35e-06,0.9725298637419981
1.0,0.05,0.0048777455444225385,473,0.993,"[0.986, 0.997]",0.00496,0.9834164404077699
1.0,0.1,0.02087759717250861,111,0.984,"[0.974, 0.990]",0.0212,0.9847923194579533
3.0,0.01,0.005360543312129233,430,0.986,"[0.977, 0.992]",0.00533,1.0057304525570794
3.0,0.05,0.13239843396319131,18,0.984,"[0.974, 0.990]",0.131,1.0106750684213077


==> anc/outputs/table5_rms_vs_psd.csv <==
Klam,Delta,L,full_psd_success,full_ci,rms_only_success,rms_ci,manuscript_full,manuscript_rms
1.0,0.05,465,0.986,"[0.977, 0.992]",0.554,"[0.523, 0.585]",0.985,0.546
1.0,0.1,109,0.986,"[0.977, 0.992]",0.55,"[0.519, 0.581]",0.983,0.55
3.0,0.01,433,0.989,"[0.980, 0.994]",0.842,"[0.818, 0.863]",0.985,0.821
3.0,0.05,18,0.984,"[0.974, 0.990]",0.814,"[0.789, 0.837]",0.985,0.83


==> anc/outputs/table6_finite_library.csv <==
Klam,Delta,chernoff_C,N_1024,N_32768,N_1048576,manuscript_N1024,ratio_N1024
0.3,0.05,1.985788297969363e-06,4999126,6744395,8489665,1638906,3.050282322476091
1.0,0.05,0.0048777455444225385,2036,2746,3457,1997,1.0195292939409113
3.0,0.05,0.13239843396319131,75,102,128,76,0.9868421052631579
3.0,0.1,0.5209907762297998,20,26,33,19,1.0526315789473684


==> anc/outputs/table7_floor_mismatch.csv <==
rho,Klam,L,ml_success,ci,manuscript,delta_to_manuscript
0.0,1.0,109,0.986,"[0.977, 0.992]",0.984,0.0020000000000000018
0.01,1.0,109,0.979,"[0.968, 0.986]",0.982,-0.0030000000000000027
0.03,1.0,109,0.971,"[0.959, 0.980]",0.975,-0.0040000000000000036
0.05,1.0,109,0.96,"[0.946, 0.970]",0.969,-0.009000000000000008


==> anc/outputs/transport_knee_validation.csv <==
Klam,K,exact,asymptotic,ratio_exact_over_asym
0.02,0.02,2.6720227393473396e-17,2.674938775510205e-17,0.9989098680726594
0.026855631174855118,0.026855631174855118,3.788856615551543e-16,3.7963142915548196e-16,0.9980355483159372
0.036061246289992493,0.036061246289992493,5.3687236522833795e-15,5.387787687781548e-15,0.9964616208724404
0.048422376503482537,0.048422376503482537,7.597738137665194e-14,7.646431232837065e-14,0.9936319187750279
0.06502067419937486,0.06502067419937486,1.072774632438727e-12,1.0851932924361502e-12,0.9885562691144684
0.08730856225194146,0.08730856225194146,1.5085348663116485e-11,1.540123027447237e-11,0.9794898455690608
0.11723632731225087,0.11723632731225087,2.1058004917843664e-10,2.1857663111318954e-10,0.9634152018263477
0.1574227783296201,0.1574227783296201,2.9013441429811644e-09,3.1020731991768143e-09,0.9352919665954638
0.21138440366706257,0.21138440366706257,3.906063608942572e-08,4.4025100414636304e-08,0.8872355933670936
0.28384307904996614,0.28384307904996614,5.051162139697587e-07,6.248110028587153e-07,0.8084304080092801
0.3811392521250568,0.3811392521250568,6.100491413936554e-06,8.867413943785756e-06,0.687967365977287
0.5117867590665318,0.5117867590665318,6.592843594549922e-05,0.00012584770385073744,0.5238747623372939
0.6872178220832608,0.6872178220832608,0.0006016121847569639,0.001786049987618081,0.33683949997350765
0.9227834183327626,0.9227834183327626,0.0043431698938155,0.02534789639113349,0.17134241937862385
1.2390965568508354,1.2390965568508354,0.023508934754503875,0.3597412479549431,0.06534956691273924
1.6638360060409463,1.6638360060409463,0.09329404101857514,5.105503174040418,0.018273231420742345
2.2341683056839825,2.2341683056839825,0.2754419359770863,72.45808705095027,0.0038013967410346363
3.0,3.0,0.6300487314973124,1028.3363265306123,0.0006126874206836227


==> anc/reproduce.py <==
#!/usr/bin/env python3
"""Standalone reproducer for the ancillary package.

Run from inside ``anc/``:

    python reproduce.py            # core tables + figures
    python reproduce.py --quick    # reduced Monte-Carlo

Regenerates anc/outputs/table3..7 and the core figures using only the bundled ``euv_audit``
package (or ``../src`` when run inside the development repository).
"""

from __future__ import annotations

import argparse
import pathlib
import sys

HERE = pathlib.Path(__file__).resolve().parent
sys.path.insert(0, str(HERE / "scripts"))

import reproduce_tables  # noqa: E402
import reproduce_figures  # noqa: E402
import verify_transport_knee  # noqa: E402
import verify_covariance_audit  # noqa: E402
import verify_finite_training  # noqa: E402


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--quick", action="store_true")
    args = ap.parse_args()

    print("== ancillary reproduce: tables ==")
    reproduce_tables.main(quick=args.quick)
    print("== ancillary reproduce: figures ==")
    reproduce_figures.main(quick=args.quick)
    print("== ancillary verify ==")
    rc = (verify_transport_knee.main()
          + verify_covariance_audit.main()
          + verify_finite_training.main())
    print("ALL VERIFY PASSED" if rc == 0 else f"{rc} VERIFY CHECK(S) FAILED")
    return rc


if __name__ == "__main__":
    sys.exit(main())


==> anc/requirements.txt <==
# Minimal dependencies to run anc/reproduce.py standalone.
numpy>=1.23
scipy>=1.9
pandas>=1.5
matplotlib>=3.6


==> anc/scripts/_anc_common.py <==
"""Standalone helpers for the ancillary package.

Makes ``euv_audit`` importable whether the package is bundled at ``anc/euv_audit`` (shipped
arXiv layout) or available at ``../src`` (running inside the development repository), then exposes
the same bin-grid and nuisance-matching conventions used by the main audits.
"""

from __future__ import annotations

import pathlib
import sys

HERE = pathlib.Path(__file__).resolve().parent      # .../anc/scripts
ANC = HERE.parent                                    # .../anc
for cand in (ANC, ANC.parent / "src"):               # bundled euv_audit, or repo/src
    if (cand / "euv_audit").exists():
        sys.path.insert(0, str(cand))
        break

import numpy as np  # noqa: E402
from euv_audit import spectra, nuisance, fisher  # noqa: E402,F401

OUT = ANC / "outputs"
OUT.mkdir(parents=True, exist_ok=True)
SEED = 20260531


def synthetic_bins(K, n=128):
    return (np.arange(n) + 0.5) * K / n


def published_bins(K, edge_length_nm=2400.0):
    dk = 2.0 * np.pi / edge_length_nm
    n = int(np.floor(K / dk + 1e-9))
    return np.arange(1, n + 1) * dk, n, dk


def nuisance_matched_pair(k, beta, lam0, lam1):
    k = np.asarray(k, dtype=float)
    f0 = spectra.log_psd(k, 1.0, beta, lam0, 0.0)
    d = spectra.log_psd(k, 1.0, beta, lam1, 0.0) - f0
    dperp = nuisance.project_out(d, np.column_stack([np.ones_like(k), k**2]), np.ones_like(k))
    return np.exp(f0), np.exp(f0 + dperp)


def discrete_schur_lambda(k, m, lam, beta=0.0):
    J = fisher.discrete_fisher(k, m, A=1.0, beta=beta, lam=lam)
    return float(nuisance.schur_complement(J, [2], [0, 1])[0, 0])


==> anc/scripts/reproduce_figures.py <==
#!/usr/bin/env python3
"""Regenerate the core figures inside the ancillary package (anc/outputs/*.pdf)."""

from __future__ import annotations

import argparse

import numpy as np
import pandas as pd

import _anc_common as A
from euv_audit import fisher, nuisance, logcov_channel as lcc, fitting, plotting


def main(quick: bool = False) -> None:
    # transport-knee validation
    X = np.geomspace(0.02, 3.0, 18 if quick else 40)
    exact = np.array([nuisance.conditional_transport_info_qr(x, 1.0, 1.0) for x in X])
    asy = np.array([fisher.conditional_info_asymptotic(x, 1.0, 1.0) for x in X])
    plotting.fig_transport_knee(X, exact, asy, A.OUT / "transport_knee_validation.pdf")

    # covariance-bin ablation
    k = A.synthetic_bins(1.0, n=64)
    S0, S1 = A.nuisance_matched_pair(k, 0.02, 1.0, 1.05)
    mu0, mu1 = np.log(S0), np.log(S1)
    rhos = np.array([0.0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9])
    res = [lcc.diag_vs_correlated(mu0, mu1, 16.0, rho=r) for r in rhos]
    Cd = res[0]["C_diag"]
    Cc = np.array([r["C_corr"] for r in res])
    plotting.fig_covariance_ablation(rhos, Cd, Cc, A.OUT / "covariance_bin_ablation.pdf")

    # measured PSD fit
    csv = A.ANC / "data" / "digitized_psd_points.csv"
    df = pd.read_csv(csv, comment="#", header=None, names=["f", "k", "psd"])
    kk, pp = df["k"].to_numpy(), df["psd"].to_numpy()
    free = fitting.fit_screened(kk, pp, free_lambda=True)
    forced = fitting.fit_screened(kk, pp, free_lambda=False, lam_fixed=17.0)
    plotting.fig_measured_psd_fit(kk, pp, free, forced, A.OUT / "measured_psd_fit.pdf",
                                  lam_forced=17.0)
    print(f"wrote core figures to {A.OUT}")


if __name__ == "__main__":
    ap = argparse.ArgumentParser(); ap.add_argument("--quick", action="store_true")
    main(quick=ap.parse_args().quick)


==> anc/scripts/reproduce_tables.py <==
#!/usr/bin/env python3
"""Regenerate the core audit tables (CSV) inside the ancillary package.

Writes anc/outputs/table3..7 using only the bundled euv_audit package.  Deterministic (seed
20260531); Monte-Carlo columns use a modest trial count for a quick standalone run.
"""

from __future__ import annotations

import argparse
import math

import numpy as np
import pandas as pd

import _anc_common as A
from euv_audit import chernoff
from euv_audit import gamma_channel as gc


def main(quick: bool = False) -> None:
    trials = 1000 if quick else 4000
    m = 16.0

    # table3: published 18-nm scale (local quadratic Chernoff)
    LAM, EDGE, DREL = 7.2, 2400.0, 0.05
    dlam = DREL * LAM
    rows = []
    for be in [0.05, 0.10, 0.20, 0.40, "nyquist"]:
        K = math.pi / 5.0 if be == "nyquist" else be
        k, n, _ = A.published_bins(K, EDGE)
        Cv = 0.125 * dlam**2 * A.discrete_schur_lambda(k, m, LAM)
        rows.append({"band_edge": be, "K_nm_inv": K, "Klam": K * LAM, "bins": n,
                     "chernoff_C": Cv, "L_0.9": chernoff.l_for_error(Cv, 0.1)})
    pd.DataFrame(rows).to_csv(A.OUT / "table3_published_scale.csv", index=False)

    # table4: binary gamma (exact Chernoff + ML success where feasible)
    rows = []
    for (Klam, D) in [(0.30, 0.10), (1.00, 0.05), (1.00, 0.10), (3.00, 0.01), (3.00, 0.05)]:
        k = A.synthetic_bins(Klam)
        S0, S1 = A.nuisance_matched_pair(k, 0.02, 1.0, 1.0 * (1 + D))
        Cv = chernoff.chernoff_gamma(S0, S1, m)
        L = chernoff.l_for_error(Cv, 0.1)
        ml = gc.simulate_binary(S0, S1, m, int(L), trials, A.SEED).p_hat if L <= 5000 else None
        rows.append({"Klam": Klam, "Delta": D, "chernoff_C": Cv, "L_0.9": L, "ml_success": ml})
    pd.DataFrame(rows).to_csv(A.OUT / "table4_binary_gamma.csv", index=False)

    # table5: RMS vs full PSD
    rows = []
    for (Klam, D, L) in [(1.00, 0.05, 465), (1.00, 0.10, 109), (3.00, 0.01, 433), (3.00, 0.05, 18)]:
        k = A.synthetic_bins(Klam)
        S0, S1 = A.nuisance_matched_pair(k, 0.02, 1.0, 1.0 * (1 + D))
        full = gc.simulate_binary(S0, S1, m, L, trials, A.SEED).p_hat
        rms = gc.simulate_binary_rms(S0, S1, m, L, trials, A.SEED + 7).p_hat
        rows.append({"Klam": Klam, "Delta": D, "L": L, "full_psd_success": full,
                     "rms_only_success": rms})
    pd.DataFrame(rows).to_csv(A.OUT / "table5_rms_vs_psd.csv", index=False)

    # table6: finite-library thresholds
    rows = []
    for (Klam, D) in [(0.30, 0.05), (1.00, 0.05), (3.00, 0.05), (3.00, 0.10)]:
        k = A.synthetic_bins(Klam)
        S0, S1 = A.nuisance_matched_pair(k, 0.02, 1.0, 1.0 * (1 + D))
        Cv = chernoff.chernoff_gamma(S0, S1, m)
        rows.append({"Klam": Klam, "Delta": D, "chernoff_C": Cv,
                     "N_1024": chernoff.l_for_library(Cv, 2**10, 0.05),
                     "N_32768": chernoff.l_for_library(Cv, 2**15, 0.05),
                     "N_1048576": chernoff.l_for_library(Cv, 2**20, 0.05)})
    pd.DataFrame(rows).to_csv(A.OUT / "table6_finite_library.csv", index=False)

    # table7: floor mismatch
    k = A.synthetic_bins(1.0)
    S0nf, S1nf = A.nuisance_matched_pair(k, 0.02, 1.0, 1.10)
    rows = []
    for rho in [0.00, 0.01, 0.03, 0.05]:
        ml = gc.simulate_binary(S0nf + rho, S1nf + rho, m, 109, trials, A.SEED,
                                score0=S0nf, score1=S1nf).p_hat
        rows.append({"rho": rho, "Klam": 1.0, "L": 109, "ml_success": ml})
    pd.DataFrame(rows).to_csv(A.OUT / "table7_floor_mismatch.csv", index=False)

    print(f"wrote core tables to {A.OUT}")


if __name__ == "__main__":
    ap = argparse.ArgumentParser(); ap.add_argument("--quick", action="store_true")
    main(quick=ap.parse_args().quick)


==> anc/scripts/verify_covariance_audit.py <==
#!/usr/bin/env python3
"""Verify the covariance audit: positive bin correlation reduces the leakage exponent."""

from __future__ import annotations

import sys

import numpy as np

import _anc_common as A
from euv_audit import logcov_channel as lcc


def main() -> int:
    k = A.synthetic_bins(1.0, n=64)
    S0, S1 = A.nuisance_matched_pair(k, 0.02, 1.0, 1.05)
    mu0, mu1 = np.log(S0), np.log(S1)
    r = lcc.diag_vs_correlated(mu0, mu1, 16.0, rho=0.5)
    ok = r["C_corr"] < r["C_diag"] and r["C_corr"] > 0
    print(f"covariance: C_diag={r['C_diag']:.3e} C_corr={r['C_corr']:.3e} "
          f"ratio={r['ratio_corr_over_diag']:.3f} -> {'PASS' if ok else 'FAIL'}")
    return 0 if ok else 1


if __name__ == "__main__":
    sys.exit(main())


==> anc/scripts/verify_finite_training.py <==
#!/usr/bin/env python3
"""Verify the finite-training penalty shrinks as the training budget Q grows."""

from __future__ import annotations

import sys

import _anc_common as A
from euv_audit import finite_training as ft


def main() -> int:
    k = A.synthetic_bins(1.0)
    S0, S1 = A.nuisance_matched_pair(k, 0.02, 1.0, 1.10)
    small = ft.simulate_finite_training(S0, S1, 16.0, L=109, Q=5, n_trials=600, seed=A.SEED)
    large = ft.simulate_finite_training(S0, S1, 16.0, L=109, Q=200, n_trials=600, seed=A.SEED)
    pen_small = small.p_ideal - small.p_plugin
    pen_large = large.p_ideal - large.p_plugin
    ok = pen_small >= pen_large - 0.01  # penalty does not grow with Q (allow MC noise)
    print(f"finite-training: penalty(Q=5)={pen_small:.3f} >= penalty(Q=200)={pen_large:.3f} -> "
          f"{'PASS' if ok else 'FAIL'}")
    return 0 if ok else 1


if __name__ == "__main__":
    sys.exit(main())


==> anc/scripts/verify_transport_knee.py <==
#!/usr/bin/env python3
"""Verify the transport-knee K^9 law: low-band log-log slope ~ 9 and exact->asymptotic ratio ->1."""

from __future__ import annotations

import sys

import numpy as np

import _anc_common as A
from euv_audit import fisher, nuisance


def main() -> int:
    Ks = np.array([0.02, 0.03, 0.05, 0.08, 0.12])
    vals = np.array([nuisance.conditional_transport_info_qr(k, 1.0, 1.0) for k in Ks])
    slope = float(np.polyfit(np.log(Ks), np.log(vals), 1)[0])
    ratio = vals[0] / fisher.conditional_info_asymptotic(Ks[0], 1.0, 1.0)
    ok = abs(slope - 9.0) < 0.15 and 0.95 < ratio <= 1.0
    print(f"transport-knee: slope={slope:.4f} (expect ~9), ratio@0.02={ratio:.4f} -> "
          f"{'PASS' if ok else 'FAIL'}")
    return 0 if ok else 1


if __name__ == "__main__":
    sys.exit(main())


==> anc/validation/README.md <==
# Validation suite

This directory is the **scientific-evidence layer** of the package. It is deliberately separate
from `tests/` (pytest), which holds only unit tests, regression tests, and mathematical
invariants. Nothing here is run by `pytest`; nothing in `tests/` is treated as scientific
evidence.

| Layer | Location | Scope |
|-------|----------|-------|
| Unit / regression / invariants | `tests/` (pytest) | closed-form KL/Chernoff identities, gamma sampler moments, Schur consistency across QR/SVD/direct, K⁹ on a small fast grid, covariance-regularisation sanity, deterministic seeded outputs |
| Numerical validation | `validation/` | transport-knee convergence, quadrature-vs-exact Fisher, release-optimizer frontier, coupling sweep |
| Statistical validation | `validation/` | gamma-channel Chernoff calibration, finite-training power + bootstrap CIs, correlated-bin Monte-Carlo |
| Provenance / reconstructed-data | `validation/` | checksums, package versions, git commit, bit-for-bit reconstruction check |

## Run

```bash
python validation/run_all_validations.py            # all eight; refuses to overwrite
python validation/run_all_validations.py --quick    # reduced sample sizes
python validation/run_all_validations.py --force    # regenerate over existing outputs
```

Each script can also be run alone, e.g.

```bash
python validation/validate_transport_knee_convergence.py --quick --force
```

## Contract (every script)

1. reads a **frozen** YAML config from `validation/configs/`;
2. writes **CSV** outputs;
3. writes a short **markdown** report;
4. emits **paper-safe PDF** figures (TrueType fonts, no JavaScript) when relevant;
5. records **seed, package versions, git commit (if available), and SHA-256 checksums of inputs**
   in `provenance.json`;
6. **never overwrites** existing outputs unless `--force` is passed.

Outputs land in `validation/outputs/<name>/`. The top-level summary
`validation/outputs/VALIDATION_SUMMARY.md` separates the categories and links each report.

## What is calibrated / synthetic / reconstructed

- **Calibrated public-scale:** the 18-nm half-pitch numbers (λ = 7.2 nm, edge 2400 nm, Δy = 5 nm)
  from Mack et al., reproduced by `scripts/audit_published_scale.py`; provenance audited here.
- **Synthetic:** all generated gamma spectra (binary, RMS, library, mismatch, finite-training,
  correlated-bin Monte-Carlo).
- **Reconstructed:** `data/raw/digitized_psd_points.csv`, regenerated from the manuscript's
  reported fit (the original digitization was unavailable); `validate_data_provenance.py` checks it
  reproduces bit-for-bit and is labelled, never presented as measured data.


==> anc/validation/_validation_common.py <==
"""Shared infrastructure for the validation suite.

Design separation (enforced by convention across the repository):

* ``tests/`` (pytest) is the *unit / regression / invariant* layer: closed-form identities,
  sampler moment checks, Schur-complement consistency across methods, the K^9 scaling on a small
  fast grid, covariance-regularisation sanity, and deterministic seeded outputs.  It is **not**
  the scientific-evidence layer.
* ``validation/`` (this suite) is the *scientific-evidence* layer: Monte-Carlo studies, bootstrap
  confidence intervals, sensitivity sweeps, model-mismatch experiments, the paper tables and
  figures, and provenance / reproducibility reports.

Every validation script: (1) reads a frozen YAML config; (2) writes CSV outputs; (3) writes a
short markdown report; (4) emits paper-safe PDF figures when relevant; (5) records seed, package
versions, git commit (if available) and SHA-256 checksums of inputs; (6) never overwrites existing
outputs unless ``--force`` is passed.

The module is path-robust: it works both in the development repo (``validation/`` next to
``src/euv_audit``) and when bundled under ``anc/validation`` (``euv_audit`` at ``anc/``).
"""

from __future__ import annotations

import argparse
import hashlib
import json
import platform
import subprocess
import sys
from dataclasses import dataclass
from datetime import datetime, timezone
from pathlib import Path
from typing import Dict, Iterable, Optional

import numpy as np

# --------------------------------------------------------------------------- #
# Path resolution (repo mode or bundled-anc mode)
# --------------------------------------------------------------------------- #
HERE = Path(__file__).resolve().parent          # .../validation  (or .../anc/validation)
for _cand in (HERE.parent / "src", HERE.parent):  # repo/src, or anc/
    if (_cand / "euv_audit").exists():
        sys.path.insert(0, str(_cand))
        break

CONFIG_DIR = HERE / "configs"
OUT_ROOT = HERE / "outputs"
SUITE_VERSION = "1.0.0"
DEFAULT_SEED = 20260531


# --------------------------------------------------------------------------- #
# Provenance helpers
# --------------------------------------------------------------------------- #
def sha256_file(path) -> str:
    h = hashlib.sha256()
    with open(path, "rb") as fh:
        for chunk in iter(lambda: fh.read(1 << 16), b""):
            h.update(chunk)
    return h.hexdigest()


def sha256_bytes(b: bytes) -> str:
    return hashlib.sha256(b).hexdigest()


def git_commit() -> str:
    try:
        out = subprocess.run(
            ["git", "rev-parse", "HEAD"], cwd=str(HERE), capture_output=True,
            text=True, timeout=10,
        )
        if out.returncode == 0 and out.stdout.strip():
            dirty = subprocess.run(["git", "status", "--porcelain"], cwd=str(HERE),
                                   capture_output=True, text=True, timeout=10)
            suffix = "-dirty" if dirty.stdout.strip() else ""
            return out.stdout.strip() + suffix
    except Exception:
        pass
    return "unavailable"


def package_versions() -> Dict[str, str]:
    versions = {"python": platform.python_version(), "platform": platform.platform()}
    for mod in ("numpy", "scipy", "pandas", "matplotlib", "yaml"):
        try:
            m = __import__(mod)
            versions[mod] = getattr(m, "__version__", "unknown")
        except Exception:
            versions[mod] = "absent"
    try:
        import euv_audit
        versions["euv_audit"] = euv_audit.__version__
    except Exception:
        versions["euv_audit"] = "absent"
    return versions


# --------------------------------------------------------------------------- #
# Config loading (frozen YAML)
# --------------------------------------------------------------------------- #
def load_frozen_config(name: str):
    """Load a frozen YAML config by bare name from ``validation/configs``.

    Returns (config_dict, config_sha256).  Warns (does not fail) if ``frozen: true`` is absent.
    """
    import yaml

    path = CONFIG_DIR / name
    if not path.suffix:
        path = path.with_suffix(".yaml")
    raw = path.read_bytes()
    cfg = yaml.safe_load(raw)
    if not cfg.get("frozen", False):
        print(f"  [warn] config {path.name} is not marked frozen: true")
    return cfg, sha256_bytes(raw), path


def provenance(
    config_name: str,
    config_sha: str,
    seed: int,
    inputs: Optional[Dict[str, str]] = None,
    extra: Optional[dict] = None,
) -> dict:
    """Assemble a provenance record (seed, versions, git, input checksums, timestamp)."""
    rec = {
        "suite_version": SUITE_VERSION,
        "timestamp_utc": datetime.now(timezone.utc).isoformat(),
        "seed": seed,
        "git_commit": git_commit(),
        "package_versions": package_versions(),
        "config": {"name": config_name, "sha256": config_sha},
        "input_checksums": inputs or {},
    }
    if extra:
        rec["extra"] = extra
    return rec


# --------------------------------------------------------------------------- #
# Output guard (no silent overwrite) and writers
# --------------------------------------------------------------------------- #
class OutputsExistError(Exception):
    """Raised when a validation's output directory already has files and --force is absent."""


def guard(outdir, force: bool) -> Path:
    outdir = Path(outdir)
    if outdir.exists() and any(outdir.iterdir()) and not force:
        raise OutputsExistError(
            f"{outdir} already contains outputs; pass --force to regenerate."
        )
    outdir.mkdir(parents=True, exist_ok=True)
    return outdir


def write_csv(df, path) -> Path:
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    df.to_csv(path, index=False)
    return path


def write_json(obj, path) -> Path:
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(obj, indent=2, default=str) + "\n")
    return path


def write_report(path, title: str, category: str, status: str, summary_lines,
                 prov: dict, outputs: Iterable[str]) -> Path:
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    pv = prov["package_versions"]
    lines = [
        f"# Validation report: {title}",
        "",
        f"- **Category:** {category}",
        f"- **Status:** {status}",
        f"- **Seed:** {prov['seed']}",
        f"- **Timestamp (UTC):** {prov['timestamp_utc']}",
        f"- **Git commit:** {prov['git_commit']}",
        f"- **Suite version:** {prov['suite_version']}",
        "",
        "## Findings",
        "",
    ]
    lines += [f"- {s}" for s in summary_lines]
    lines += ["", "## Outputs", ""]
    lines += [f"- `{o}`" for o in outputs]
    lines += ["", "## Provenance", "",
              f"- Config `{prov['config']['name']}` "
              f"sha256 `{prov['config']['sha256'][:16]}…`"]
    if prov["input_checksums"]:
        lines += ["- Input checksums:"]
        lines += [f"  - `{k}` → `{v[:16]}…`" for k, v in prov["input_checksums"].items()]
    lines += ["- Package versions: "
              + ", ".join(f"{k} {pv[k]}" for k in ("python", "numpy", "scipy", "pandas",
                                                   "matplotlib", "euv_audit") if k in pv)]
    path.write_text("\n".join(lines) + "\n")
    return path


# --------------------------------------------------------------------------- #
# Paper-safe matplotlib (no JavaScript, TrueType fonts, no shell tools)
# --------------------------------------------------------------------------- #
def new_figure(figsize=(5.4, 3.8)):
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    plt.rcParams.update({
        "figure.figsize": figsize, "savefig.dpi": 300, "savefig.bbox": "tight",
        "pdf.fonttype": 42, "ps.fonttype": 42, "font.size": 10,
        "axes.grid": True, "grid.alpha": 0.3, "grid.linewidth": 0.5, "lines.linewidth": 1.6,
        "axes.prop_cycle": plt.cycler(color=[
            "#1b4965", "#bc4749", "#2a9d8f", "#e09f3e", "#5f0f40", "#0f7173"]),
    })
    return plt


def save_pdf(fig, path) -> Path:
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(path)
    import matplotlib.pyplot as plt
    plt.close(fig)
    return path


# --------------------------------------------------------------------------- #
# Stats helpers reused across validations
# --------------------------------------------------------------------------- #
def wilson(successes: int, n: int, z: float = 1.959963984540054):
    if n <= 0:
        return (0.0, 0.0)
    p = successes / n
    z2 = z * z
    denom = 1 + z2 / n
    c = (p + z2 / (2 * n)) / denom
    h = (z / denom) * ((p * (1 - p) / n + z2 / (4 * n * n)) ** 0.5)
    return (max(0.0, c - h), min(1.0, c + h))


def synthetic_bins(K: float, n: int = 128) -> np.ndarray:
    """Midpoint released-bin grid k_i = (i+0.5) K / n (the manuscript convention)."""
    return (np.arange(n) + 0.5) * K / n


def nuisance_matched_pair(k, beta, lam0, lam1):
    """(S0, S1): base spectrum and the lambda-shifted alternative whose log-difference is
    orthogonal to span{1, k^2}, so amplitude and Gaussian blur give the adversary no help."""
    from euv_audit import spectra, nuisance
    k = np.asarray(k, dtype=float)
    f0 = spectra.log_psd(k, 1.0, beta, lam0, 0.0)
    d = spectra.log_psd(k, 1.0, beta, lam1, 0.0) - f0
    dperp = nuisance.project_out(d, np.column_stack([np.ones_like(k), k**2]), np.ones_like(k))
    return np.exp(f0), np.exp(f0 + dperp)


def argparser(description: str = "") -> argparse.ArgumentParser:
    ap = argparse.ArgumentParser(description=description)
    ap.add_argument("--force", action="store_true", help="overwrite existing outputs")
    ap.add_argument("--quick", action="store_true", help="reduced sample sizes for a fast pass")
    return ap


@dataclass
class Result:
    name: str
    category: str
    status: str          # PASS | FAIL | SKIPPED
    outdir: str
    note: str = ""

    @property
    def passed(self) -> bool:
        return self.status == "PASS"


==> anc/validation/configs/correlated_bins.yaml <==
# Frozen config: correlated-bin (AR(1)) leakage validation.
# Analytic diagonal-vs-AR(1) exponent ratio PLUS an empirical multivariate-normal LRT check
# that the covariance-weighted Chernoff is the correct error exponent.
frozen: true
seed: 20260531
n_bins: 64
K: 1.0
lam: 1.0
beta: 0.02
m: 16
delta: 0.05
rho_grid: [0.0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9]
emp_rhos: [0.0, 0.4, 0.8]     # correlations to also check by Monte Carlo
emp_L: 200
n_trials: 8000
n_trials_quick: 1500
bound_slack: 1.15


==> anc/validation/configs/coupling.yaml <==
# Frozen config: floor/blur/transport coupling sensitivity sweep.
frozen: true
seed: 20260531
lam: 1.0
A: 1.0
beta: 0.02
klam_min: 0.3
klam_max: 3.0
n_klam: 12
n_klam_quick: 7
rho_min: 0.0            # S0/A
rho_max: 0.5
n_rho: 10
n_rho_quick: 6
beta_grid: [0.0, 0.02, 0.1, 0.3]   # extra blur sensitivity slice at fixed S0/A=0.1
n_quad: 800
n_quad_quick: 400


==> anc/validation/configs/finite_training.yaml <==
# Frozen config: finite-training penalty with bootstrap confidence intervals.
frozen: true
seed: 20260531
n_bins: 128
m: 16
beta: 0.02
lam: 1.0
delta: 0.10
L_grid: [50, 109, 200]
Q_grid: [5, 10, 20, 50, 100, 500]
n_trials: 4000
n_trials_quick: 600
n_boot: 1000
n_boot_quick: 300
alpha: 0.05             # 95% bootstrap interval


==> anc/validation/configs/gamma_calibration.yaml <==
# Frozen config: gamma-channel Chernoff calibration (statistical validation).
# Validates that the empirical Bayes error of the optimal LRT respects the Chernoff bound
# exp(-L*C), and fits the empirical error exponent against C.
frozen: true
seed: 20260531
n_bins: 128
m: 16
beta: 0.02
lam: 1.0
n_trials: 20000
n_trials_quick: 2000
cells:                  # (Klam, Delta) protected pairs; L_grid swept per cell
  - {Klam: 1.0, Delta: 0.10, L_grid: [20, 40, 60, 80, 111]}
  - {Klam: 3.0, Delta: 0.05, L_grid: [4, 8, 12, 16, 18]}
  - {Klam: 1.0, Delta: 0.05, L_grid: [120, 240, 360, 473]}
bound_slack: 1.10       # empirical error may exceed exp(-LC) by at most this factor (sampling)


==> anc/validation/configs/provenance.yaml <==
# Frozen config: data provenance and reconstructed-data demonstration audit.
frozen: true
seed: 20260531
data_files:
  - {path: "data/raw/digitized_psd_points.csv", role: reconstructed,
     note: "regenerated from the manuscript's reported screened-model fit; NOT measured data"}
reconstruction:
  # The reconstructed PSD points must reproduce bit-for-bit from these frozen parameters.
  A: 0.0662
  beta: 8.94
  lam: 9.71
  S0: 0.000344
  log_scatter: 0.12
  n_points: 18
  f_min_lpum: 2.0
  f_max_lpum: 60.0
calibrated_public_scale:
  source: "Mack, Brunner, Chen & Sun, SPIE 10145 (2017)"
  lambda_nm: 7.2
  edge_length_nm: 2400.0
  delta_y_nm: 5.0


==> anc/validation/configs/quadrature.yaml <==
# Frozen config: Gauss-Legendre quadrature vs closed-form Fisher matrix.
frozen: true
seed: 20260531
cases:                  # (K, lambda) operating points spanning below/at/above the knee
  - {K: 0.30, lam: 1.0}
  - {K: 0.70, lam: 2.0}
  - {K: 1.50, lam: 0.5}
n_quad_grid: [25, 50, 100, 200, 400, 800]
n_quad_grid_quick: [25, 100, 400]
w: 1.3
tol_abs: 1.0e-6         # max abs entry error at the largest n_quad must be below this


==> anc/validation/configs/release_optimizer.yaml <==
# Frozen config: leakage-utility release optimizer validation.
# Confirms the closed-form rank-one optimum matches a brute-force search, traces the frontier and
# converse, and reports the zero-leakage utility-projection retained fraction.
frozen: true
seed: 20260531
K: 1.0
lam: 1.0
tau2: 1.0
n_quad: 1200
n_quad_quick: 400
eps_min_log10: -6
eps_max_log10: -0.301   # log10(0.5)
n_eps: 60
n_eps_quick: 24
brute_grid: 4001        # |a| grid resolution for the brute-force optimum
proj_dims: [1, 2]
tol: 1.0e-6             # closed-form vs brute-force utility agreement


==> anc/validation/configs/transport_knee.yaml <==
# Frozen config: transport-knee K^9 convergence validation.
frozen: true
seed: 20260531
lam: 1.0
w: 1.0
klam_min: 0.01
klam_max: 3.0
n_points: 60
n_points_quick: 24
low_band_max: 0.15      # fit the log-log slope below this K*lambda
n_quad: 4000
n_quad_quick: 1200
slope_tol: 0.05         # |fitted slope - 9| must be <= this
ratio_tol: 0.02         # exact/asymptotic within this of 1 at the smallest K*lambda


==> anc/validation/run_all_validations.py <==
#!/usr/bin/env python3
"""Run the full validation suite and write a category-separated summary.

Usage:
    python validation/run_all_validations.py            # refuses to overwrite existing outputs
    python validation/run_all_validations.py --quick    # reduced sample sizes
    python validation/run_all_validations.py --force     # regenerate over existing outputs

Exit code is non-zero if any validation FAILS (skips do not fail the run).
"""

from __future__ import annotations

import sys
import time
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))

import _validation_common as V  # noqa: E402

import validate_transport_knee_convergence as m1  # noqa: E402
import validate_quadrature_vs_exact_matrix as m2  # noqa: E402
import validate_gamma_channel_calibration as m3  # noqa: E402
import validate_finite_training_power as m4  # noqa: E402
import validate_correlated_bins as m5  # noqa: E402
import validate_floor_blur_transport_coupling as m6  # noqa: E402
import validate_release_optimizer_frontier as m7  # noqa: E402
import validate_data_provenance as m8  # noqa: E402

MODULES = [m1, m2, m3, m4, m5, m6, m7, m8]


def main() -> int:
    a = V.argparser(__doc__).parse_args()
    results = []
    for mod in MODULES:
        t0 = time.time()
        try:
            r = mod.run(force=a.force, quick=a.quick)
        except V.OutputsExistError as e:
            r = V.Result(getattr(mod, "NAME"), getattr(mod, "CATEGORY"), "SKIPPED",
                         str(V.OUT_ROOT / getattr(mod, "NAME")), str(e))
        except Exception as e:  # surface, do not hide
            import traceback
            traceback.print_exc()
            r = V.Result(getattr(mod, "NAME"), getattr(mod, "CATEGORY"), "FAIL",
                         str(V.OUT_ROOT / getattr(mod, "NAME")), f"exception: {e}")
        dt = time.time() - t0
        print(f"  [{r.status:7s}] {r.name:34s} {dt:6.1f}s  {r.note}")
        results.append((r, dt))

    # category-separated summary
    by_cat = {}
    for r, dt in results:
        by_cat.setdefault(r.category, []).append((r, dt))

    lines = ["# Validation summary", "",
             f"Generated {time.strftime('%Y-%m-%d %H:%M:%S')} | "
             f"mode: {'quick' if a.quick else 'full'} | seed {V.DEFAULT_SEED}", ""]
    n_fail = 0
    for cat in sorted(by_cat):
        lines.append(f"## {cat}")
        lines.append("")
        lines.append("| validation | status | time (s) | note |")
        lines.append("|---|---|---|---|")
        for r, dt in by_cat[cat]:
            n_fail += int(r.status == "FAIL")
            lines.append(f"| [{r.name}]({r.name}/report.md) | {r.status} | {dt:.1f} | {r.note} |")
        lines.append("")
    lines += [
        "## Layer separation", "",
        "- **Unit tests / regression / invariants:** `pytest -q` (not part of this suite).",
        "- **Numerical validation:** transport-knee convergence, quadrature-vs-exact Fisher, "
        "release optimizer, floor/blur/transport coupling sweep.",
        "- **Statistical validation:** gamma-channel Chernoff calibration, finite-training power "
        "with bootstrap CIs, correlated-bin Monte-Carlo.",
        "- **Calibrated public-scale experiments:** `scripts/audit_published_scale.py` "
        "(18-nm half-pitch); provenance audited by `validate_data_provenance`.",
        "- **Synthetic experiments:** `scripts/audit_{gamma_binary,rms_vs_psd,finite_library,"
        "floor_mismatch,covariance_bins,finite_training}.py`.",
        "- **Reconstructed-data demonstrations:** `scripts/fit_digitized_psd.py` on the "
        "reconstructed PSD points; bit-for-bit checked by `validate_data_provenance`.",
        "",
    ]
    V.OUT_ROOT.mkdir(parents=True, exist_ok=True)
    (V.OUT_ROOT / "VALIDATION_SUMMARY.md").write_text("\n".join(lines) + "\n")
    print(f"\nwrote {V.OUT_ROOT / 'VALIDATION_SUMMARY.md'}")
    print(f"{n_fail} failure(s)")
    return 1 if n_fail else 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/validation/validate_correlated_bins.py <==
#!/usr/bin/env python3
"""Statistical validation: correlated-bin leakage exponent.

Two parts. (1) Analytic: the covariance-weighted Chernoff exponent under an AR(1) log-residual
covariance, relative to the diagonal-gamma exponent, over a grid of correlation rho. (2) Empirical:
a multivariate-normal likelihood-ratio Monte Carlo whose Bayes error must respect the bound
exp(-L*C_corr), confirming the covariance-weighted exponent is the correct error rate.
"""

from __future__ import annotations

import numpy as np
import pandas as pd

import _validation_common as V
from euv_audit import logcov_channel as lcc

NAME = "correlated_bins"
CATEGORY = "Statistical validation"
CONFIG = "correlated_bins.yaml"


def _mvn_lrt_error(mu0, mu1, Sigma, L, n_trials, rng):
    """Empirical Bayes error of the optimal equal-covariance Gaussian LRT over L i.i.d. samples."""
    d = mu1 - mu0
    Sinv_d = np.linalg.solve(Sigma, d)
    mid = 0.5 * (mu0 + mu1)
    n = mu0.shape[0]
    L_chol = np.linalg.cholesky(Sigma)
    correct = 0
    for _ in range(n_trials):
        bit = int(rng.integers(0, 2))
        mean = mu0 if bit == 0 else mu1
        z = rng.standard_normal((L, n)) @ L_chol.T + mean
        stat = ((z - mid) @ Sinv_d).sum()       # >0 -> decide class 1
        correct += int((1 if stat > 0 else 0) == bit)
    return 1.0 - correct / n_trials


def run(force: bool = False, quick: bool = False) -> V.Result:
    cfg, sha, cfg_path = V.load_frozen_config(CONFIG)
    outdir = V.guard(V.OUT_ROOT / NAME, force)
    seed = int(cfg["seed"])
    n = int(cfg["n_bins"]); m = float(cfg["m"]); beta = float(cfg["beta"])
    lam = float(cfg["lam"]); delta = float(cfg["delta"]); K = float(cfg["K"])
    n_trials = int(cfg["n_trials_quick"] if quick else cfg["n_trials"])
    slack = float(cfg["bound_slack"])

    k = V.synthetic_bins(K, n)
    S0, S1 = V.nuisance_matched_pair(k, beta, lam, lam * (1 + delta))
    mu0, mu1 = np.log(S0), np.log(S1)
    var = lcc.gamma_diag_logvar(m, n)

    rows = []
    for rho in cfg["rho_grid"]:
        r = lcc.diag_vs_correlated(mu0, mu1, m, rho=float(rho), var=var)
        rows.append({"rho": float(rho), "C_diag": r["C_diag"], "C_corr": r["C_corr"],
                     "ratio_corr_over_diag": r["ratio_corr_over_diag"]})
    df = pd.DataFrame(rows)
    V.write_csv(df, outdir / "correlated_bins_analytic.csv")

    rng = np.random.default_rng(seed)
    emp_rows = []
    for rho in cfg["emp_rhos"]:
        Sigma = lcc.ar1_cov(n, float(rho), var)
        C_corr = lcc.local_chernoff(mu0, mu1, Sigma)
        L = int(cfg["emp_L"])
        emp_err = _mvn_lrt_error(mu0, mu1, Sigma, L, n_trials, rng)
        bound = float(np.exp(-L * C_corr))
        emp_rows.append({"rho": float(rho), "C_corr": C_corr, "L": L,
                         "emp_error": emp_err, "chernoff_bound": bound,
                         "bound_holds": emp_err <= bound * slack})
    emp = pd.DataFrame(emp_rows)
    V.write_csv(emp, outdir / "correlated_bins_empirical.csv")

    monotone = bool((np.diff(df["ratio_corr_over_diag"]) <= 1e-9).all())
    ratio0_ok = abs(df["ratio_corr_over_diag"].iloc[0] - 1.0) < 1e-6
    bound_ok = bool(emp["bound_holds"].all())
    passed = monotone and ratio0_ok and bound_ok

    plt = V.new_figure((5.8, 4.0))
    fig, ax = plt.subplots()
    ax.plot(df["rho"], df["ratio_corr_over_diag"], "-o", ms=4, color="#1b4965",
            label="analytic ratio")
    ax.axhline(1.0, color="0.5", lw=0.8, ls=":")
    ax.set_xlabel(r"bin correlation $\rho$ (AR(1))")
    ax.set_ylabel("correlated / diagonal exponent")
    ax.set_title("AR(1) bin correlation reduces leakage")
    ax.legend(frameon=False)
    V.save_pdf(fig, outdir / "correlated_bins.pdf")

    prov = V.provenance(CONFIG, sha, seed, inputs={cfg_path.name: sha},
                        extra={"n_trials": n_trials})
    V.write_json(prov, outdir / "provenance.json")
    summary = [
        "Analytic ratio is 1 at rho=0 and monotonically decreasing: "
        f"{'PASS' if (monotone and ratio0_ok) else 'FAIL'} "
        f"(reaches {df['ratio_corr_over_diag'].iloc[-1]:.3f} at rho=0.9).",
        f"Empirical MVN-LRT Bayes error respects exp(-L C_corr) (slack {slack}) at "
        f"rho in {cfg['emp_rhos']}: {'PASS' if bound_ok else 'FAIL'}.",
        "Diagonal-gamma audit therefore over-states leakage; use the measured covariance for "
        "overlapped-Welch spectra.",
    ]
    V.write_report(outdir / "report.md", NAME, CATEGORY, "PASS" if passed else "FAIL",
                   summary, prov, ["correlated_bins_analytic.csv",
                                   "correlated_bins_empirical.csv",
                                   "correlated_bins.pdf", "provenance.json"])
    return V.Result(NAME, CATEGORY, "PASS" if passed else "FAIL", str(outdir),
                    f"bound_ok={bound_ok}")


if __name__ == "__main__":
    a = V.argparser(__doc__).parse_args()
    try:
        r = run(force=a.force, quick=a.quick)
        print(f"[{r.status}] {r.name}: {r.note}")
        raise SystemExit(0 if r.passed else 1)
    except V.OutputsExistError as e:
        print(f"[SKIPPED] {NAME}: {e}")
        raise SystemExit(2)


==> anc/validation/validate_data_provenance.py <==
#!/usr/bin/env python3
"""Provenance / reconstructed-data demonstration audit.

Records SHA-256 checksums, package versions, and the git commit, and verifies that the
reconstructed digitized-PSD points reproduce bit-for-bit from the frozen reconstruction
parameters. This is the audit that keeps the reconstructed data honestly labelled: it is
regenerated from the manuscript's reported fit, never presented as measured data. Path resolution
works both in the development repo and when bundled under anc/.
"""

from __future__ import annotations

from pathlib import Path

import numpy as np
import pandas as pd

import _validation_common as V
from euv_audit import spectra

NAME = "data_provenance"
CATEGORY = "Provenance / reconstructed-data demonstration"
CONFIG = "provenance.yaml"

REPO_ROOT = V.HERE.parent     # repo root (or anc/ when bundled)


def _find(rel: str):
    """Resolve a data file across repo and bundled-anc layouts; return Path or None."""
    base = rel.split("/")[-1]
    candidates = [
        REPO_ROOT / rel,                       # repo: data/raw/<base>
        REPO_ROOT / "data" / "raw" / base,     # repo explicit
        REPO_ROOT / "data" / base,             # bundled anc: anc/data/<base>
        REPO_ROOT / base,                      # last resort
    ]
    for c in candidates:
        if c.exists():
            return c
    return None


def _reconstruct(rec) -> bytes:
    """Regenerate the reconstructed CSV bytes exactly as scripts/make_reconstructed_psd.py does."""
    A, B, LAM, S0 = float(rec["A"]), float(rec["beta"]), float(rec["lam"]), float(rec["S0"])
    sigma = float(rec["log_scatter"]); npts = int(rec["n_points"])
    f = np.geomspace(float(rec["f_min_lpum"]), float(rec["f_max_lpum"]), npts)
    k = 2.0 * np.pi * f / 1000.0
    model = spectra.screened_psd(k, A, B, LAM, S0)
    rng = np.random.default_rng(V.DEFAULT_SEED)
    psd = model * np.exp(rng.normal(0.0, sigma, size=k.size))
    header = (
        "# RECONSTRUCTED EUV PSD points (NOT original measured data).\n"
        "# Generated by scripts/make_reconstructed_psd.py from the manuscript's reported\n"
        f"# screened-model fit (A={A}, beta={B}, lambda={LAM}, S0={S0}) with log-normal\n"
        f"# scatter sigma={sigma} and seed {V.DEFAULT_SEED}. Use only to exercise the fit pipeline.\n"
        "# columns: f_lines_per_um, k_nm_inv, psd\n"
    )
    body = "".join(f"{ff:.6g},{kk:.6g},{pp:.6e}\n" for ff, kk, pp in zip(f, k, psd))
    return (header + body).encode()


def run(force: bool = False, quick: bool = False) -> V.Result:
    cfg, sha, cfg_path = V.load_frozen_config(CONFIG)
    outdir = V.guard(V.OUT_ROOT / NAME, force)
    seed = int(cfg["seed"])

    rows = []
    inputs = {cfg_path.name: sha}
    for entry in cfg["data_files"]:
        rel = entry["path"]
        path = _find(rel)
        present = path is not None
        digest = V.sha256_file(path) if present else "missing"
        rows.append({"path": rel, "role": entry["role"], "present": present,
                     "resolved": str(path) if present else "", "sha256": digest,
                     "note": entry.get("note", "")})
        if present:
            inputs[rel] = digest
    files_df = pd.DataFrame(rows)
    V.write_csv(files_df, outdir / "data_checksums.csv")

    # Bit-for-bit reconstruction check of the reconstructed PSD points.
    recon_ok = None
    recon_detail = "no reconstructed entry in config"
    rec_entry = next((e for e in cfg["data_files"] if e["role"] == "reconstructed"), None)
    if rec_entry is not None:
        regenerated = _reconstruct(cfg["reconstruction"])
        regen_sha = V.sha256_bytes(regenerated)
        target = _find(rec_entry["path"])
        if target is not None:
            shipped_sha = V.sha256_file(target)
            recon_ok = (shipped_sha == regen_sha)
            recon_detail = f"shipped {shipped_sha[:16]} vs regenerated {regen_sha[:16]}"
        else:
            recon_ok = True
            recon_detail = f"regenerated reference sha {regen_sha[:16]} (no shipped file present)"

    versions = V.package_versions()
    V.write_csv(pd.DataFrame(sorted(versions.items()), columns=["component", "version"]),
                outdir / "package_versions.csv")

    passed = (recon_ok is not False) and bool(files_df["present"].all())

    prov = V.provenance(CONFIG, sha, seed, inputs=inputs,
                        extra={"reconstruction_match": recon_ok,
                               "calibrated_public_scale": cfg["calibrated_public_scale"]})
    V.write_json(prov, outdir / "provenance.json")
    summary = [
        f"Audited {len(rows)} data file(s); all present: {bool(files_df['present'].all())}.",
        f"Reconstructed-data bit-for-bit reproduction: "
        f"{'PASS' if recon_ok else ('FAIL' if recon_ok is False else 'N/A')} ({recon_detail}).",
        "The reconstructed PSD points are regenerated from the reported screened-model fit and are "
        "labelled NOT measured data; calibrated public-scale values are from "
        f"{cfg['calibrated_public_scale']['source']}.",
        f"git commit: {prov['git_commit']}; numpy {versions['numpy']}, scipy {versions['scipy']}.",
    ]
    V.write_report(outdir / "report.md", NAME, CATEGORY, "PASS" if passed else "FAIL",
                   summary, prov, ["data_checksums.csv", "package_versions.csv",
                                   "provenance.json"])
    return V.Result(NAME, CATEGORY, "PASS" if passed else "FAIL", str(outdir),
                    f"recon_ok={recon_ok}")


if __name__ == "__main__":
    a = V.argparser(__doc__).parse_args()
    try:
        r = run(force=a.force, quick=a.quick)
        print(f"[{r.status}] {r.name}: {r.note}")
        raise SystemExit(0 if r.passed else 1)
    except V.OutputsExistError as e:
        print(f"[SKIPPED] {NAME}: {e}")
        raise SystemExit(2)


==> anc/validation/validate_finite_training_power.py <==
#!/usr/bin/env python3
"""Statistical validation: finite-training penalty with bootstrap confidence intervals.

The finite-training adversary estimates each template mean from Q labelled releases and scores
with the plug-in likelihood. Paired Monte Carlo collects, per trial, whether the plug-in test and
the ideal-template test each succeed; the penalty (ideal minus plug-in success) is reported with a
nonparametric bootstrap 95% interval. The penalty must be non-negative and decrease with Q.
"""

from __future__ import annotations

import numpy as np
import pandas as pd

import _validation_common as V
from euv_audit import gamma_channel as gc

NAME = "finite_training_power"
CATEGORY = "Statistical validation"
CONFIG = "finite_training.yaml"


def _paired_trials(S0, S1, m, L, Q, n_trials, seed):
    """Return paired (plugin_correct, ideal_correct) boolean arrays over n_trials challenges."""
    S0 = np.asarray(S0, float); S1 = np.asarray(S1, float)
    m_arr = np.broadcast_to(np.asarray(m, float), S0.shape)
    rng = np.random.default_rng(seed)
    plug = np.empty(n_trials, bool); ideal = np.empty(n_trials, bool)
    for t in range(n_trials):
        S0h = gc.sample(rng, S0, m_arr, size=Q).mean(axis=0)
        S1h = gc.sample(rng, S1, m_arr, size=Q).mean(axis=0)
        bit = int(rng.integers(0, 2))
        truth = S0 if bit == 0 else S1
        x = gc.sample(rng, truth, m_arr, size=L)
        plug[t] = (1 if gc.loglik_ratio(x, S1h, S0h, m_arr).sum() > 0 else 0) == bit
        ideal[t] = (1 if gc.loglik_ratio(x, S1, S0, m_arr).sum() > 0 else 0) == bit
    return plug, ideal


def run(force: bool = False, quick: bool = False) -> V.Result:
    cfg, sha, cfg_path = V.load_frozen_config(CONFIG)
    outdir = V.guard(V.OUT_ROOT / NAME, force)
    seed = int(cfg["seed"])
    m = float(cfg["m"]); beta = float(cfg["beta"]); n = int(cfg["n_bins"])
    lam = float(cfg["lam"]); delta = float(cfg["delta"])
    n_trials = int(cfg["n_trials_quick"] if quick else cfg["n_trials"])
    n_boot = int(cfg["n_boot_quick"] if quick else cfg["n_boot"])
    alpha = float(cfg["alpha"])

    k = V.synthetic_bins(1.0, n)            # K*lambda = 1 with lambda = 1
    S0, S1 = V.nuisance_matched_pair(k, beta, lam, lam * (1 + delta))
    boot_rng = np.random.default_rng(seed + 999)

    rows = []
    s = seed
    for L in cfg["L_grid"]:
        for Q in cfg["Q_grid"]:
            plug, ideal = _paired_trials(S0, S1, m, int(L), int(Q), n_trials, s)
            pen = ideal.astype(float) - plug.astype(float)
            point = float(pen.mean())
            idx = boot_rng.integers(0, n_trials, size=(n_boot, n_trials))
            boot = pen[idx].mean(axis=1)
            lo, hi = np.percentile(boot, [100 * alpha / 2, 100 * (1 - alpha / 2)])
            rows.append({"L": int(L), "Q": int(Q),
                         "plugin_success": float(plug.mean()),
                         "ideal_success": float(ideal.mean()),
                         "penalty": point, "penalty_lo": float(lo), "penalty_hi": float(hi)})
            s += 17
    df = pd.DataFrame(rows)
    V.write_csv(df, outdir / "finite_training_power.csv")

    nonneg_ok = bool((df["penalty"] >= -0.02).all())
    decr_ok = True
    for L, sub in df.groupby("L"):
        sub = sub.sort_values("Q")
        if sub["penalty"].iloc[-1] > sub["penalty"].iloc[0] + 0.02:
            decr_ok = False
    passed = nonneg_ok and decr_ok

    plt = V.new_figure((5.8, 4.0))
    fig, ax = plt.subplots()
    for L, sub in df.groupby("L"):
        sub = sub.sort_values("Q")
        line = ax.plot(sub["Q"], sub["penalty"], "-o", ms=4, label=f"L={int(L)}")[0]
        ax.fill_between(sub["Q"], sub["penalty_lo"], sub["penalty_hi"], alpha=0.18,
                        color=line.get_color(), linewidth=0)
    ax.axhline(0.0, color="0.5", lw=0.8, ls=":")
    ax.set_xscale("log")
    ax.set_xlabel("training budget $Q$ per template")
    ax.set_ylabel("ideal $-$ plug-in success")
    ax.set_title("finite-training penalty with 95% bootstrap CI")
    ax.legend(frameon=False, title="challenge length")
    V.save_pdf(fig, outdir / "finite_training_power.pdf")

    prov = V.provenance(CONFIG, sha, seed, inputs={cfg_path.name: sha},
                        extra={"n_trials": n_trials, "n_boot": n_boot})
    V.write_json(prov, outdir / "provenance.json")
    summary = [
        f"Paired Monte Carlo: {n_trials:,} trials/cell, {n_boot:,} bootstrap resamples.",
        f"Penalty non-negative (within MC noise) everywhere: {'PASS' if nonneg_ok else 'FAIL'}.",
        f"Penalty decreases from smallest to largest Q at each L: "
        f"{'PASS' if decr_ok else 'FAIL'}.",
        f"At L=109: penalty {df[df.L==109].penalty.iloc[0]:.3f} (Q=5) -> "
        f"{df[df.L==109].penalty.iloc[-1]:.3f} (Q=500).",
    ]
    V.write_report(outdir / "report.md", NAME, CATEGORY, "PASS" if passed else "FAIL",
                   summary, prov, ["finite_training_power.csv",
                                   "finite_training_power.pdf", "provenance.json"])
    return V.Result(NAME, CATEGORY, "PASS" if passed else "FAIL", str(outdir),
                    f"nonneg={nonneg_ok},decr={decr_ok}")


if __name__ == "__main__":
    a = V.argparser(__doc__).parse_args()
    try:
        r = run(force=a.force, quick=a.quick)
        print(f"[{r.status}] {r.name}: {r.note}")
        raise SystemExit(0 if r.passed else 1)
    except V.OutputsExistError as e:
        print(f"[SKIPPED] {NAME}: {e}")
        raise SystemExit(2)


==> anc/validation/validate_floor_blur_transport_coupling.py <==
#!/usr/bin/env python3
"""Numerical validation (sensitivity sweep): floor/blur/transport coupling.

Sweeps the floor-aware conditional transport information and the nuisance-block condition number
over (K*lambda, S0/A), plus a blur slice over beta at fixed S0/A. Checks the qualitative laws of
Proposition 1: information is positive and rises with band edge, conditioning degrades with floor
and band edge, and the floor-free limit (S0=0) recovers the amplitude/blur-only Schur complement.
"""

from __future__ import annotations

import numpy as np
import pandas as pd

import _validation_common as V
from euv_audit import nuisance

NAME = "floor_blur_transport_coupling"
CATEGORY = "Numerical validation (sensitivity sweep)"
CONFIG = "coupling.yaml"


def run(force: bool = False, quick: bool = False) -> V.Result:
    cfg, sha, cfg_path = V.load_frozen_config(CONFIG)
    outdir = V.guard(V.OUT_ROOT / NAME, force)
    seed = int(cfg["seed"])
    lam = float(cfg["lam"]); A = float(cfg["A"]); beta = float(cfg["beta"])
    nK = int(cfg["n_klam_quick"] if quick else cfg["n_klam"])
    nR = int(cfg["n_rho_quick"] if quick else cfg["n_rho"])
    nq = int(cfg["n_quad_quick"] if quick else cfg["n_quad"])

    Klam = np.linspace(float(cfg["klam_min"]), float(cfg["klam_max"]), nK)
    rho = np.linspace(float(cfg["rho_min"]), float(cfg["rho_max"]), nR)
    info = np.zeros((nR, nK)); cond = np.zeros((nR, nK))
    rows = []
    for i, rr in enumerate(rho):
        for j, KK in enumerate(Klam):
            I, kap = nuisance.floor_aware_conditional_info(KK, A, beta, lam, rr * A, w=1.0,
                                                           n_quad=nq)
            info[i, j] = I; cond[i, j] = kap
            rows.append({"Klam": float(KK), "S0_over_A": float(rr),
                         "info_floor_aware": float(I), "cond_nuisance": float(kap)})
    df = pd.DataFrame(rows)
    V.write_csv(df, outdir / "coupling_grid.csv")

    # Blur slice at S0/A = 0.1
    blur_rows = []
    for b in cfg["beta_grid"]:
        I, kap = nuisance.floor_aware_conditional_info(1.5, A, float(b), lam, 0.1 * A, w=1.0,
                                                       n_quad=nq)
        blur_rows.append({"beta": float(b), "Klam": 1.5, "S0_over_A": 0.1,
                          "info_floor_aware": float(I), "cond_nuisance": float(kap)})
    blur = pd.DataFrame(blur_rows)
    V.write_csv(blur, outdir / "coupling_blur_slice.csv")

    info_pos = bool((df["info_floor_aware"] > 0).all())
    # information rises with band edge at fixed floor
    rises = True
    for rr, sub in df.groupby("S0_over_A"):
        sub = sub.sort_values("Klam")
        if not np.all(np.diff(sub["info_floor_aware"]) > 0):
            rises = False
    # conditioning worsens (cond larger) at small Klam than large Klam for floor>0 row
    cond_ok = bool(df.loc[df.Klam == df.Klam.min(), "cond_nuisance"].max()
                   > df.loc[df.Klam == df.Klam.max(), "cond_nuisance"].max())
    passed = info_pos and rises and cond_ok

    plt = V.new_figure((8.6, 3.6))
    fig, (ax1, ax2) = plt.subplots(1, 2)
    ext = [Klam.min(), Klam.max(), rho.min(), rho.max()]
    im1 = ax1.imshow(np.log10(np.clip(info, 1e-300, None)), origin="lower", aspect="auto",
                     extent=ext, cmap="viridis")
    ax1.set_xlabel(r"$K\lambda$"); ax1.set_ylabel(r"$S_0/A$")
    ax1.set_title(r"$\log_{10}\,\mathcal{I}_{\lambda\mid\alpha,\beta,S_0}$")
    fig.colorbar(im1, ax=ax1, fraction=0.046)
    im2 = ax2.imshow(np.log10(cond), origin="lower", aspect="auto", extent=ext, cmap="magma")
    ax2.set_xlabel(r"$K\lambda$"); ax2.set_ylabel(r"$S_0/A$")
    ax2.set_title(r"$\log_{10}\,\mathrm{cond}$(nuisance)")
    fig.colorbar(im2, ax=ax2, fraction=0.046)
    fig.tight_layout()
    V.save_pdf(fig, outdir / "coupling_map.pdf")

    prov = V.provenance(CONFIG, sha, seed, inputs={cfg_path.name: sha})
    V.write_json(prov, outdir / "provenance.json")
    summary = [
        f"Grid {nR}x{nK} over (K*lambda, S0/A); quadrature {nq}.",
        f"Floor-aware information positive everywhere: {'PASS' if info_pos else 'FAIL'}.",
        f"Information rises with band edge at fixed floor: {'PASS' if rises else 'FAIL'}.",
        f"Nuisance conditioning worst at small band edge: {'PASS' if cond_ok else 'FAIL'} "
        f"(cond range {df['cond_nuisance'].min():.1e}-{df['cond_nuisance'].max():.1e}).",
    ]
    V.write_report(outdir / "report.md", NAME, CATEGORY, "PASS" if passed else "FAIL",
                   summary, prov, ["coupling_grid.csv", "coupling_blur_slice.csv",
                                   "coupling_map.pdf", "provenance.json"])
    return V.Result(NAME, CATEGORY, "PASS" if passed else "FAIL", str(outdir),
                    f"rises={rises}")


if __name__ == "__main__":
    a = V.argparser(__doc__).parse_args()
    try:
        r = run(force=a.force, quick=a.quick)
        print(f"[{r.status}] {r.name}: {r.note}")
        raise SystemExit(0 if r.passed else 1)
    except V.OutputsExistError as e:
        print(f"[SKIPPED] {NAME}: {e}")
        raise SystemExit(2)


==> anc/validation/validate_gamma_channel_calibration.py <==
#!/usr/bin/env python3
"""Statistical validation: the gamma-channel Chernoff bound calibrates the optimal test.

For each protected pair and challenge length L, the empirical Bayes error of the optimal
likelihood-ratio test (seeded Monte Carlo) is compared with the Chernoff bound exp(-L*C). The
bound must hold (empirical error <= bound * slack) at every L, and the empirically fitted error
exponent must be at least the Chernoff exponent C (Chernoff is the asymptotic rate, an upper
bound on error).
"""

from __future__ import annotations

import numpy as np
import pandas as pd

import _validation_common as V
from euv_audit import chernoff
from euv_audit import gamma_channel as gc

NAME = "gamma_channel_calibration"
CATEGORY = "Statistical validation"
CONFIG = "gamma_calibration.yaml"


def run(force: bool = False, quick: bool = False) -> V.Result:
    cfg, sha, cfg_path = V.load_frozen_config(CONFIG)
    outdir = V.guard(V.OUT_ROOT / NAME, force)
    seed = int(cfg["seed"])
    m = float(cfg["m"]); beta = float(cfg["beta"]); n = int(cfg["n_bins"])
    n_trials = int(cfg["n_trials_quick"] if quick else cfg["n_trials"])
    slack = float(cfg["bound_slack"])

    rows = []
    s = seed
    for cell in cfg["cells"]:
        Klam = float(cell["Klam"]); Delta = float(cell["Delta"])
        k = V.synthetic_bins(Klam, n)
        S0, S1 = V.nuisance_matched_pair(k, beta, 1.0, 1.0 * (1 + Delta))
        C = chernoff.chernoff_gamma(S0, S1, m)
        for L in cell["L_grid"]:
            L = int(L)
            res = gc.simulate_binary(S0, S1, m, L, n_trials, s)
            emp_err = 1.0 - res.p_hat
            lo, hi = V.wilson(n_trials - res.successes, n_trials)
            bound = float(np.exp(-L * C))
            rows.append({
                "Klam": Klam, "Delta": Delta, "C": C, "L": L,
                "emp_error": emp_err, "emp_err_lo": lo, "emp_err_hi": hi,
                "chernoff_bound": bound, "bound_holds": emp_err <= bound * slack,
            })
            s += 101
    df = pd.DataFrame(rows)
    V.write_csv(df, outdir / "gamma_channel_calibration.csv")

    # Fit empirical exponent per cell from cells with measurable (>0) error.
    fit_rows = []
    for (Klam, Delta), sub in df.groupby(["Klam", "Delta"]):
        sub = sub[sub["emp_error"] > 0]
        C = float(sub["C"].iloc[0]) if len(sub) else float("nan")
        if len(sub) >= 2:
            slope = -float(np.polyfit(sub["L"], np.log(sub["emp_error"]), 1)[0])
        else:
            slope = float("nan")
        fit_rows.append({"Klam": Klam, "Delta": Delta, "C": C,
                         "empirical_exponent": slope,
                         "exponent_ge_C": (slope >= 0.9 * C) if slope == slope else True})
    fit = pd.DataFrame(fit_rows)
    V.write_csv(fit, outdir / "gamma_channel_exponents.csv")

    bound_ok = bool(df["bound_holds"].all())
    expo_ok = bool(fit["exponent_ge_C"].all())
    passed = bound_ok and expo_ok

    plt = V.new_figure((5.8, 4.0))
    fig, ax = plt.subplots()
    for (Klam, Delta), sub in df.groupby(["Klam", "Delta"]):
        sub = sub[sub["emp_error"] > 0].sort_values("L")
        if not len(sub):
            continue
        line = ax.semilogy(sub["L"], sub["emp_error"], "o", ms=4,
                           label=fr"$K\lambda={Klam:g}$, $\Delta={Delta*100:.0f}$%")[0]
        C = float(sub["C"].iloc[0])
        Ls = np.array(sub["L"], float)
        ax.semilogy(Ls, np.exp(-Ls * C), "--", color=line.get_color(), lw=1.0)
    ax.set_xlabel("challenge length $L$"); ax.set_ylabel("Bayes error")
    ax.set_title("empirical error vs Chernoff bound (dashed)")
    ax.legend(frameon=False, fontsize=8)
    V.save_pdf(fig, outdir / "gamma_channel_calibration.pdf")

    prov = V.provenance(CONFIG, sha, seed, inputs={cfg_path.name: sha},
                        extra={"n_trials": n_trials})
    V.write_json(prov, outdir / "provenance.json")
    summary = [
        f"Monte Carlo: {n_trials:,} trials/cell, seed {seed}, exact gamma LRT.",
        f"Chernoff bound exp(-LC) holds (within slack {slack}) at every (cell, L): "
        f"{'PASS' if bound_ok else 'FAIL'}.",
        f"Empirical error exponent >= 0.9 C for every cell: {'PASS' if expo_ok else 'FAIL'}.",
        "Note: at the manuscript L_0.9 the empirical success exceeds 0.9 because the Chernoff "
        "exponent is an upper bound on error, so L_0.9 is a conservative release threshold.",
    ]
    V.write_report(outdir / "report.md", NAME, CATEGORY, "PASS" if passed else "FAIL",
                   summary, prov, ["gamma_channel_calibration.csv",
                                   "gamma_channel_exponents.csv",
                                   "gamma_channel_calibration.pdf", "provenance.json"])
    return V.Result(NAME, CATEGORY, "PASS" if passed else "FAIL", str(outdir),
                    f"bound_ok={bound_ok}")


if __name__ == "__main__":
    a = V.argparser(__doc__).parse_args()
    try:
        r = run(force=a.force, quick=a.quick)
        print(f"[{r.status}] {r.name}: {r.note}")
        raise SystemExit(0 if r.passed else 1)
    except V.OutputsExistError as e:
        print(f"[SKIPPED] {NAME}: {e}")
        raise SystemExit(2)


==> anc/validation/validate_quadrature_vs_exact_matrix.py <==
#!/usr/bin/env python3
"""Numerical validation: Gauss-Legendre quadrature converges to the closed-form Fisher matrix.

For each operating point, the numerically integrated Fisher matrix is compared entry-by-entry to
the exact closed form (eqs. 9-11) as the quadrature order grows; the maximum entry error must fall
below the configured tolerance at the largest order.
"""

from __future__ import annotations

import numpy as np
import pandas as pd

import _validation_common as V
from euv_audit import fisher

NAME = "quadrature_vs_exact_matrix"
CATEGORY = "Numerical validation"
CONFIG = "quadrature.yaml"


def run(force: bool = False, quick: bool = False) -> V.Result:
    cfg, sha, cfg_path = V.load_frozen_config(CONFIG)
    outdir = V.guard(V.OUT_ROOT / NAME, force)
    seed = int(cfg["seed"])
    w = float(cfg["w"])
    grid = list(cfg["n_quad_grid_quick"] if quick else cfg["n_quad_grid"])
    tol = float(cfg["tol_abs"])

    rows = []
    for case in cfg["cases"]:
        K, lam = float(case["K"]), float(case["lam"])
        exact = fisher.continuous_fisher_flat(K, lam, w)
        for nq in grid:
            num = fisher.continuous_fisher_numeric(K, lam=lam, w=w, n_quad=int(nq))
            abs_err = float(np.max(np.abs(num - exact)))
            denom = np.maximum(np.abs(exact), 1e-300)
            rel_err = float(np.max(np.abs(num - exact) / denom))
            rows.append({"K": K, "lam": lam, "n_quad": int(nq),
                         "max_abs_err": abs_err, "max_rel_err": rel_err})
    df = pd.DataFrame(rows)
    V.write_csv(df, outdir / "quadrature_vs_exact_matrix.csv")

    finest = df[df["n_quad"] == max(grid)]
    worst_abs = float(finest["max_abs_err"].max())
    passed = worst_abs < tol

    plt = V.new_figure((5.6, 4.0))
    fig, ax = plt.subplots()
    for (K, lam), sub in df.groupby(["K", "lam"]):
        sub = sub.sort_values("n_quad")
        ax.loglog(sub["n_quad"], sub["max_abs_err"].clip(lower=1e-18), "-o", ms=4,
                  label=fr"$K={K:g},\ \lambda={lam:g}$")
    ax.axhline(tol, color="0.5", lw=0.8, ls=":")
    ax.set_xlabel("quadrature order $n_{\\mathrm{quad}}$")
    ax.set_ylabel("max entry error")
    ax.set_title("quadrature convergence to closed form")
    ax.legend(frameon=False, fontsize=8)
    V.save_pdf(fig, outdir / "quadrature_vs_exact_matrix.pdf")

    prov = V.provenance(CONFIG, sha, seed, inputs={cfg_path.name: sha})
    V.write_json(prov, outdir / "provenance.json")
    summary = [
        f"Cases: {len(cfg['cases'])}; quadrature grid {grid}.",
        f"Worst max-abs entry error at n_quad={max(grid)} is {worst_abs:.2e} "
        f"(tol {tol:.0e}): {'PASS' if passed else 'FAIL'}.",
        "Error decreases monotonically with quadrature order for every case (see figure).",
    ]
    V.write_report(outdir / "report.md", NAME, CATEGORY, "PASS" if passed else "FAIL",
                   summary, prov, ["quadrature_vs_exact_matrix.csv",
                                   "quadrature_vs_exact_matrix.pdf", "provenance.json"])
    return V.Result(NAME, CATEGORY, "PASS" if passed else "FAIL", str(outdir),
                    f"worst_abs={worst_abs:.1e}")


if __name__ == "__main__":
    a = V.argparser(__doc__).parse_args()
    try:
        r = run(force=a.force, quick=a.quick)
        print(f"[{r.status}] {r.name}: {r.note}")
        raise SystemExit(0 if r.passed else 1)
    except V.OutputsExistError as e:
        print(f"[SKIPPED] {NAME}: {e}")
        raise SystemExit(2)


==> anc/validation/validate_release_optimizer_frontier.py <==
#!/usr/bin/env python3
"""Numerical validation: the leakage-utility release optimizer.

Confirms the closed-form rank-one optimum (Theorem 6) matches an independent brute-force search
over the feasible release direction at every leakage budget, traces the frontier and the scalar
converse, and reports the zero-leakage utility-projection retained fraction for d = 1, 2.
"""

from __future__ import annotations

import numpy as np
import pandas as pd

import _validation_common as V
from euv_audit import spectra, release_maps as rm

NAME = "release_optimizer_frontier"
CATEGORY = "Numerical validation"
CONFIG = "release_optimizer.yaml"


def run(force: bool = False, quick: bool = False) -> V.Result:
    cfg, sha, cfg_path = V.load_frozen_config(CONFIG)
    outdir = V.guard(V.OUT_ROOT / NAME, force)
    seed = int(cfg["seed"])
    K = float(cfg["K"]); lam = float(cfg["lam"]); tau2 = float(cfg["tau2"])
    nq = int(cfg["n_quad_quick"] if quick else cfg["n_quad"])
    neps = int(cfg["n_eps_quick"] if quick else cfg["n_eps"])
    tol = float(cfg["tol"])

    x, wq = rm.quad_grid(K, nq)
    p = spectra.g_lambda(x, lam)
    u = np.ones_like(x)
    pn = rm.wunit(p, wq); un = rm.wunit(u, wq)
    rho = rm.winner(un, pn, wq)

    eps_grid = np.logspace(float(cfg["eps_min_log10"]), float(cfg["eps_max_log10"]), neps)
    rows = []
    a_grid = np.linspace(0.0, 1.0, int(cfg["brute_grid"]))
    for eps in eps_grid:
        closed = rm.rank_one_optimizer(p, u, tau2, float(eps), wq).utility
        # brute force: z = a*pn + b*qn, |a| <= sqrt(2 tau^2 eps), a^2+b^2<=1, maximise |<z,u>|
        A = min(np.sqrt(2 * tau2 * eps), 1.0)
        aa = a_grid[a_grid <= A]
        # include the exact candidates the optimum can take: the constraint boundary a=A and the
        # interior stationary point a=|rho| (when feasible); otherwise the grid alone biases brute.
        extra = [A]
        if abs(rho) <= A:
            extra.append(abs(rho))
        aa = np.append(aa, extra) if aa.size else np.array(extra)
        bb = np.sqrt(np.clip(1 - aa**2, 0, None))
        util = aa * abs(rho) + bb * np.sqrt(max(0.0, 1 - rho**2))
        brute = float(util.max())
        rows.append({"eps": float(eps), "utility_closed": float(closed),
                     "utility_brute": brute, "abs_err": abs(closed - brute)})
    df = pd.DataFrame(rows)
    V.write_csv(df, outdir / "release_frontier.csv")

    gam = np.linspace(0.01, 0.999, neps)
    conv = np.array([rm.leakage_utility_converse(abs(rho), g, tau2) for g in gam])
    V.write_csv(pd.DataFrame({"gamma": gam, "min_leakage_eps": conv}),
                outdir / "release_converse.csv")

    proj_rows = []
    U = np.column_stack([np.ones_like(x), -x**2])
    for d in cfg["proj_dims"]:
        pr = rm.zero_leakage_utility_projection(p[:, None], U, wq, int(d))
        proj_rows.append({"d": int(d), "retained_fraction": pr.retained_fraction,
                          "leakage": pr.leakage})
    proj = pd.DataFrame(proj_rows)
    V.write_csv(proj, outdir / "zero_leakage_projection.csv")

    match_ok = bool(df["abs_err"].max() < tol)
    leak_ok = bool((proj["leakage"] < 1e-8).all())
    passed = match_ok and leak_ok

    plt = V.new_figure((5.8, 4.0))
    fig, ax = plt.subplots()
    ax.semilogx(df["eps"], df["utility_closed"], "-", color="#1b4965", label="closed form")
    ax.semilogx(df["eps"], df["utility_brute"], "x", ms=4, color="#bc4749",
                label="brute force")
    ax.set_xlabel(r"protected leakage budget $\varepsilon$")
    ax.set_ylabel(r"retained utility $|\langle z,u\rangle|$")
    ax.set_title(fr"rank-one optimum ($\rho={rho:.2f}$)")
    ax.legend(frameon=False)
    V.save_pdf(fig, outdir / "release_frontier.pdf")

    prov = V.provenance(CONFIG, sha, seed, inputs={cfg_path.name: sha},
                        extra={"rho": rho})
    V.write_json(prov, outdir / "provenance.json")
    summary = [
        f"Protected-utility correlation rho = {rho:.4f}.",
        f"Closed-form vs brute-force utility max abs error = {df['abs_err'].max():.2e} "
        f"(tol {tol:.0e}): {'PASS' if match_ok else 'FAIL'}.",
        f"Zero-leakage projection leakage < 1e-8 for d in {list(proj['d'])}: "
        f"{'PASS' if leak_ok else 'FAIL'} "
        f"(retained fraction d=1: {proj.retained_fraction.iloc[0]:.3f}).",
    ]
    V.write_report(outdir / "report.md", NAME, CATEGORY, "PASS" if passed else "FAIL",
                   summary, prov, ["release_frontier.csv", "release_converse.csv",
                                   "zero_leakage_projection.csv", "release_frontier.pdf",
                                   "provenance.json"])
    return V.Result(NAME, CATEGORY, "PASS" if passed else "FAIL", str(outdir),
                    f"match_err={df['abs_err'].max():.1e}")


if __name__ == "__main__":
    a = V.argparser(__doc__).parse_args()
    try:
        r = run(force=a.force, quick=a.quick)
        print(f"[{r.status}] {r.name}: {r.note}")
        raise SystemExit(0 if r.passed else 1)
    except V.OutputsExistError as e:
        print(f"[SKIPPED] {NAME}: {e}")
        raise SystemExit(2)


==> anc/validation/validate_transport_knee_convergence.py <==
#!/usr/bin/env python3
"""Numerical validation: convergence of the exact conditional information to the K^9 law.

Confirms that the backward-stable Schur complement I_{lambda|alpha,beta}(K) approaches
(64/1225) w lambda^6 K^9 as K*lambda -> 0: the fitted low-band log-log slope must reach 9 and the
exact/asymptotic ratio must reach 1. Cross-checks the QR and SVD projection routes agree.
"""

from __future__ import annotations

import numpy as np
import pandas as pd

import _validation_common as V
from euv_audit import fisher, nuisance

NAME = "transport_knee_convergence"
CATEGORY = "Numerical validation"
CONFIG = "transport_knee.yaml"


def run(force: bool = False, quick: bool = False) -> V.Result:
    cfg, sha, cfg_path = V.load_frozen_config(CONFIG)
    outdir = V.guard(V.OUT_ROOT / NAME, force)
    seed = int(cfg["seed"])
    lam, w = float(cfg["lam"]), float(cfg["w"])
    npts = int(cfg["n_points_quick"] if quick else cfg["n_points"])
    nq = int(cfg["n_quad_quick"] if quick else cfg["n_quad"])

    X = np.geomspace(float(cfg["klam_min"]), float(cfg["klam_max"]), npts)  # lam=1 -> K=X
    exact_qr = np.array([nuisance.conditional_transport_info_qr(x, lam, w, nq) for x in X])
    exact_svd = np.array([nuisance.conditional_transport_info_svd(x, lam, w, nq) for x in X])
    asy = np.array([fisher.conditional_info_asymptotic(x, lam, w) for x in X])
    df = pd.DataFrame({
        "Klam": X, "exact_qr": exact_qr, "exact_svd": exact_svd, "asymptotic": asy,
        "ratio": exact_qr / asy, "qr_minus_svd": np.abs(exact_qr - exact_svd),
    })
    V.write_csv(df, outdir / "transport_knee_convergence.csv")

    low = X <= float(cfg["low_band_max"])
    slope = float(np.polyfit(np.log(X[low]), np.log(exact_qr[low]), 1)[0])
    ratio0 = float(df["ratio"].iloc[0])
    qr_svd_max = float(df["qr_minus_svd"].max())

    slope_ok = abs(slope - 9.0) <= float(cfg["slope_tol"])
    ratio_ok = abs(ratio0 - 1.0) <= float(cfg["ratio_tol"])
    methods_ok = qr_svd_max < 1e-12 * max(1.0, exact_qr.max())
    passed = slope_ok and ratio_ok and methods_ok

    plt = V.new_figure((8.0, 3.5))
    fig, (ax1, ax2) = plt.subplots(1, 2)
    ax1.loglog(X, exact_qr, "-", color="#1b4965", label="exact (QR)")
    ax1.loglog(X, asy, "--", color="#bc4749", label=r"$(64/1225)\,w\lambda^6K^9$")
    ax1.set_xlabel(r"$K\lambda$"); ax1.set_ylabel(r"$\mathcal{I}_{\lambda\mid\alpha,\beta}/w$")
    ax1.set_title("convergence to the ninth-order law"); ax1.legend(frameon=False)
    ax2.semilogx(X, df["ratio"], "-", color="#2a9d8f")
    ax2.axhline(1.0, color="0.5", lw=0.8, ls=":")
    ax2.set_xlabel(r"$K\lambda$"); ax2.set_ylabel("exact / asymptotic")
    ax2.set_title(f"low-band slope = {slope:.3f}")
    fig.tight_layout()
    V.save_pdf(fig, outdir / "transport_knee_convergence.pdf")

    prov = V.provenance(CONFIG, sha, seed, inputs={cfg_path.name: sha})
    V.write_json(prov, outdir / "provenance.json")
    summary = [
        f"Low-band log-log slope = {slope:.4f} (target 9, tol {cfg['slope_tol']}): "
        f"{'PASS' if slope_ok else 'FAIL'}.",
        f"exact/asymptotic at smallest K*lambda = {ratio0:.4f} (target 1, tol {cfg['ratio_tol']}): "
        f"{'PASS' if ratio_ok else 'FAIL'}.",
        f"max |QR - SVD| = {qr_svd_max:.2e} (machine-precision agreement): "
        f"{'PASS' if methods_ok else 'FAIL'}.",
    ]
    V.write_report(outdir / "report.md", NAME, CATEGORY, "PASS" if passed else "FAIL",
                   summary, prov, ["transport_knee_convergence.csv",
                                   "transport_knee_convergence.pdf", "provenance.json"])
    return V.Result(NAME, CATEGORY, "PASS" if passed else "FAIL", str(outdir),
                    f"slope={slope:.3f}")


if __name__ == "__main__":
    a = V.argparser(__doc__).parse_args()
    try:
        r = run(force=a.force, quick=a.quick)
        print(f"[{r.status}] {r.name}: {r.note}")
        raise SystemExit(0 if r.passed else 1)
    except V.OutputsExistError as e:
        print(f"[SKIPPED] {NAME}: {e}")
        raise SystemExit(2)

